On problems of Erd\H{o}s and Baumann-Briggs on minimising the density of $s$-cliques in graphs with forbidden subgraphs

Using flag algebras, we prove that the minimum density of $8$-cliques in a large graph without an independent set of size $3$ is $491411/268435456+o(1)$, thus resolving a new case of an old problem of Erd\H{o}s [Magyar Tud. Akad. Mat. Kutat\'o Int. K\"ozl. 7 (1962) 459-464]. Also, we establish some other results of this type; for example, we show that the minimum $s$-clique density in a large graph with no independent set of size 3 nor an induced 5-cycle is $2^{1-s}+o(1)$ when $s=4,5,6$. For each of these results, we also describe the structure of all extremal and almost extremal graphs of large order $n$. These results are applied to give an asymptotic solution to a number of cases of the problem of Baumann and Briggs [Electron. J. Combin. 32 (2025) P1.22] which asks for the minimum number of $s$-cliques in an $n$-vertex graph in which every $k$-set spans a $t$-clique.

==> anc/erdos_baumann_briggs.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "11b0939f-b1c4-4031-bff3-5393966928da",
   "metadata": {},
   "source": [
    "Problems of Erdos and Baumann-Briggs\n",
    "============\n",
    "\n",
    "Write $K_k, E_k, C_k$ for the complete, empty and cycle graphs on $k$ vertices respectively. Write $C_5'$ for $C_5$ with an extra disjoint vertex. Let $er_s(F)$ denote the minimum density of $K_s$ in limit graphs without induced copies of $F$. \n",
    "\n",
    "1. The first section calculates $er_8(E_3)$, $er_{s}(E_3, C_5)$ for $s \\in \\{4, 5, 6\\}$, and $er_{4}(E_4, C_5')$.\n",
    "2. In the second section, we perform the test for perfect stability on $er_8(E_3)$. Additionally, we extract information from the other certificates to prove structural results about the optimum.\n",
    "3. Finally, we include the verifier section, checking that all certificate provide the claimed bound.\n",
    "\n",
    "\n",
    "This notebook was executed with commit version `22b8765` of FlagAlgebraToolbox."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2360211b-8578-4ef2-9250-2628b865a01e",
   "metadata": {},
   "source": [
    "Calculation for $er_8(E_3)$\n",
    "------------"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "3827f818-7304-4eb5-bf79-2ce3b486494e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L has edges: [0, 0] [0, 1] [0, 2] [0, 3] [0, 4] [0, 5] [0, 6] [0, 8] [0, 9] [0, 10] [0, 12] [1, 1] [1, 2] [1, 3] [1, 4] [1, 5] [1, 7] [1, 8] [1, 9] [1, 11] [1, 13] [2, 2] [2, 3] [2, 4] [2, 6] [2, 7] [2, 8] [2, 10] [2, 11] [2, 14] [3, 3] [3, 5] [3, 6] [3, 7] [3, 9] [3, 10] [3, 11] [3, 15] [4, 4] [4, 5] [4, 6] [4, 7] [4, 8] [4, 12] [4, 13] [4, 14] [5, 5] [5, 6] [5, 7] [5, 9] [5, 12] [5, 13] [5, 15] [6, 6] [6, 7] [6, 10] [6, 12] [6, 14] [6, 15] [7, 7] [7, 11] [7, 13] [7, 14] [7, 15] [8, 8] [8, 9] [8, 10] [8, 11] [8, 12] [8, 13] [8, 14] [9, 9] [9, 10] [9, 11] [9, 12] [9, 13] [9, 15] [10, 10] [10, 11] [10, 12] [10, 14] [10, 15] [11, 11] [11, 13] [11, 14] [11, 15] [12, 12] [12, 13] [12, 14] [12, 15] [13, 13] [13, 14] [13, 15] [14, 14] [14, 15] [15, 15]\n",
      "The density of K_8 in L is 491411/268435456~0.00183064863085747\n",
      "Base flags generated, their number is 410\n",
      "The relevant ftypes are constructed, their number is 47\n",
      "Block sizes before symmetric/asymmetric change is applied: [34, 57, 46, 67, 57, 81, 70, 110, 177, 15, 19, 16, 18, 20, 17, 17, 22, 22, 21, 20, 19, 19, 18, 24, 21, 33, 26, 24, 22, 23, 21, 22, 28, 34, 28, 27, 26, 24, 25, 36, 32, 30, 27, 40, 36, 48, 64]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Done with mult table for Ftype on 6 points with edges=(01 02 03 04 05 12 13 14 15 23 24 25 34 35 45): : 47it [00:00, 48.90it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Adjusting table with kernels from construction\n",
      "Tables finished\n",
      "Constraints finished\n",
      "Running SDPA QD. Used block sizes are [19, 14, 35, 20, 14, 28, 25, 37, 33, 23, 56, 23, 17, 52, 43, 65, 25, 136, 1, 5, 2, 4, 5, 8, 10, 5, 10, 6, 7, 8, 6, 10, 8, 8, 10, 8, 10, 9, 10, 9, 15, 3, 11, 7, 4, 13, 19, 4, 5, 15, 2, 4, 11, 10, 6, 14, 14, 7, 17, 5, 12, 9, 5, 16, 5, 17, 8, 14, 20, 6, 9, 17, 17, 8, 10, 14, 9, 15, 10, 17, 13, 17, 15, 14, 3, 23, 9, 20, 7, 26, 6, 26, 1, 5, -410, -2]\n",
      "SDPA-QD start at    Tue Feb  3 12:39:01 2026\n",
      "data      is problem.dat-s : sparse\n",
      "out       is sdpa.out\n",
      "\n",
      "set       is DEFAULT\n",
      "DENSE computations\n",
      "   mu      thetaP  thetaD  objP      objD      alphaP  alphaD  beta \n",
      " 0 1.0e+08 1.0e+00 1.0e+00 -0.00e+00 -0.00e+00 7.9e-01 8.2e-01 3.00e-01\n",
      " 1 3.2e+07 2.1e-01 1.8e-01 +3.82e+02 -1.34e+04 8.1e-01 8.9e-01 3.00e-01\n",
      " 2 9.6e+06 4.2e-02 1.9e-02 +6.80e+01 -2.37e+04 8.3e-01 8.3e-01 3.00e-01\n",
      " 3 2.4e+06 6.9e-03 3.2e-03 +1.14e+01 -3.58e+04 7.3e-01 7.3e-01 3.00e-01\n",
      " 4 9.1e+05 1.8e-03 8.7e-04 +2.61e+00 -5.15e+04 7.4e-01 7.0e-01 3.00e-01\n",
      " 5 3.4e+05 4.8e-04 2.6e-04 +8.54e-01 -7.35e+04 7.6e-01 6.9e-01 3.00e-01\n",
      " 6 1.2e+05 1.2e-04 8.0e-05 +4.62e-01 -1.04e+05 7.8e-01 6.7e-01 3.00e-01\n",
      " 7 3.6e+04 2.5e-05 2.6e-05 +2.65e-01 -1.47e+05 8.0e-01 8.9e-01 3.00e-01\n",
      " 8 1.1e+04 5.2e-06 2.9e-06 +1.56e-01 -2.23e+05 8.3e-01 1.0e+00 3.00e-01\n",
      " 9 3.1e+03 8.6e-07 3.8e-62 +4.29e-02 -3.32e+05 5.9e-01 5.9e-01 3.00e-01\n",
      "10 1.7e+03 3.5e-07 9.8e-62 +2.59e-02 -3.43e+05 7.7e-01 6.4e-01 3.00e-01\n",
      "11 6.2e+02 8.1e-08 4.4e-62 +2.15e-02 -2.76e+05 6.5e-01 7.8e-01 3.00e-01\n",
      "12 3.1e+02 2.9e-08 3.8e-61 +2.27e-02 -1.45e+05 6.9e-01 7.5e-01 3.00e-01\n",
      "13 1.4e+02 8.9e-09 1.2e-60 +2.62e-02 -8.06e+04 6.9e-01 7.9e-01 3.00e-01\n",
      "14 6.5e+01 2.7e-09 1.5e-60 +3.01e-02 -4.38e+04 7.4e-01 6.6e-01 3.00e-01\n",
      "15 2.9e+01 7.1e-10 8.6e-61 +3.09e-02 -2.77e+04 8.0e-01 6.9e-01 3.00e-01\n",
      "16 1.2e+01 1.5e-10 1.0e-60 +2.86e-02 -1.62e+04 8.4e-01 7.8e-01 3.00e-01\n",
      "17 5.1e+00 2.4e-11 7.1e-61 +2.61e-02 -8.08e+03 8.7e-01 7.1e-01 3.00e-01\n",
      "18 2.4e+00 3.0e-12 7.0e-61 +2.36e-02 -4.24e+03 9.0e-01 8.8e-01 3.00e-01\n",
      "19 9.2e-01 3.0e-13 1.8e-61 +2.19e-02 -1.69e+03 9.0e-01 1.1e+00 3.00e-01\n",
      "20 2.1e-01 3.1e-14 7.3e-61 +2.11e-02 -3.90e+02 8.9e-01 1.1e+00 3.00e-01\n",
      "21 4.2e-02 3.3e-15 1.1e-59 +2.08e-02 -7.82e+01 9.0e-01 1.1e+00 3.00e-01\n",
      "22 8.3e-03 3.5e-16 1.6e-58 +2.05e-02 -1.53e+01 8.9e-01 1.2e+00 3.00e-01\n",
      "23 1.4e-03 3.7e-17 4.0e-57 +2.00e-02 -2.61e+00 8.9e-01 1.1e+00 3.00e-01\n",
      "24 2.8e-04 3.9e-18 1.1e-55 +1.82e-02 -5.05e-01 8.9e-01 1.2e+00 3.00e-01\n",
      "25 5.3e-05 4.1e-19 4.0e-53 +1.40e-02 -8.34e-02 7.0e-01 8.6e-01 3.00e-01\n",
      "26 2.1e-05 1.3e-19 1.0e-51 +9.98e-03 -2.96e-02 6.3e-01 7.1e-01 3.00e-01\n",
      "27 1.1e-05 4.6e-20 3.4e-51 +7.53e-03 -1.27e-02 6.4e-01 5.8e-01 3.00e-01\n",
      "28 6.4e-06 1.7e-20 9.3e-51 +5.74e-03 -6.08e-03 7.1e-01 5.3e-01 3.00e-01\n",
      "29 3.8e-06 4.8e-21 1.6e-50 +4.39e-03 -2.70e-03 8.9e-01 5.4e-01 3.00e-01\n",
      "30 2.2e-06 5.1e-22 1.9e-49 +3.36e-03 -6.45e-04 9.0e-01 5.6e-01 3.00e-01\n",
      "31 1.2e-06 5.3e-23 2.1e-48 +2.77e-03 +5.52e-04 5.5e-01 4.3e-01 3.00e-01\n",
      "32 8.1e-07 2.4e-23 2.0e-47 +2.51e-03 +1.01e-03 7.6e-01 4.0e-01 3.00e-01\n",
      "33 5.2e-07 5.6e-24 3.7e-46 +2.25e-03 +1.30e-03 2.3e-01 4.4e-01 3.00e-01\n",
      "34 3.8e-07 4.3e-24 2.2e-45 +2.20e-03 +1.50e-03 6.6e-01 5.7e-01 3.00e-01\n",
      "35 2.2e-07 1.5e-24 6.7e-45 +2.07e-03 +1.67e-03 8.0e-01 2.7e-01 3.00e-01\n",
      "36 1.5e-07 3.0e-25 1.8e-44 +1.99e-03 +1.72e-03 8.6e-01 5.8e-01 3.00e-01\n",
      "37 7.8e-08 4.2e-26 9.0e-43 +1.93e-03 +1.78e-03 4.4e-01 9.0e-01 3.00e-01\n",
      "38 4.4e-08 2.4e-26 1.3e-41 +1.90e-03 +1.82e-03 8.1e-01 1.1e+00 3.00e-01\n",
      "39 1.8e-08 4.5e-27 8.7e-40 +1.86e-03 +1.83e-03 8.9e-01 9.5e-01 3.00e-01\n",
      "40 6.8e-09 4.8e-28 1.5e-39 +1.84e-03 +1.83e-03 9.0e-01 1.0e+00 3.00e-01\n",
      "41 2.5e-09 4.9e-29 9.4e-39 +1.83e-03 +1.83e-03 9.0e-01 1.0e+00 3.00e-01\n",
      "42 9.0e-10 4.9e-30 4.9e-38 +1.83e-03 +1.83e-03 9.0e-01 1.0e+00 3.00e-01\n",
      "43 3.3e-10 5.0e-31 8.4e-37 +1.83e-03 +1.83e-03 8.9e-01 1.0e+00 3.00e-01\n",
      "44 1.2e-10 5.4e-32 1.7e-35 +1.83e-03 +1.83e-03 8.7e-01 1.0e+00 3.00e-01\n",
      "45 4.6e-11 6.8e-33 3.9e-35 +1.83e-03 +1.83e-03 8.7e-01 1.0e+00 3.00e-01\n",
      "46 1.7e-11 8.6e-34 9.1e-34 +1.83e-03 +1.83e-03 8.8e-01 1.0e+00 3.00e-01\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "47 6.5e-12 1.0e-34 3.8e-33 +1.83e-03 +1.83e-03 8.4e-01 1.0e+00 3.00e-01\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "48 2.6e-12 1.7e-35 6.9e-32 +1.83e-03 +1.83e-03 1.3e+00 1.0e+00 3.00e-01\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "49 3.4e-13 1.7e-35 2.7e-30 +1.83e-03 +1.83e-03 1.4e+00 1.0e+00 3.00e-01\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "50 3.7e-14 1.7e-35 1.8e-32 +1.83e-03 +1.83e-03 1.5e+00 1.0e+00 3.00e-01\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "51 3.8e-15 1.7e-35 3.1e-34 +1.83e-03 +1.83e-03 1.5e+00 1.0e+00 3.00e-01\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "52 3.8e-16 1.7e-35 1.5e-35 +1.83e-03 +1.83e-03 1.5e+00 1.0e+00 3.00e-01\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "53 4.0e-17 1.7e-35 2.8e-38 +1.83e-03 +1.83e-03 1.5e+00 1.0e+00 3.00e-01\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "54 4.4e-18 1.7e-35 2.8e-40 +1.83e-03 +1.83e-03 1.3e+00 1.0e+00 3.00e-01\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "55 7.5e-19 1.7e-35 7.0e-42 +1.83e-03 +1.83e-03 1.0e+00 9.5e-01 1.00e-01\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "56 8.2e-20 1.7e-35 8.9e-43 +1.83e-03 +1.83e-03 1.0e+00 9.6e-01 1.00e-01\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "57 8.2e-21 1.7e-35 3.9e-44 +1.83e-03 +1.83e-03 1.0e+00 9.6e-01 1.00e-01\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "58 8.2e-22 1.7e-35 1.6e-45 +1.83e-03 +1.83e-03 1.0e+00 9.6e-01 1.00e-01\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "59 8.2e-23 1.7e-35 6.3e-47 +1.83e-03 +1.83e-03 1.0e+00 9.6e-01 1.00e-01\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "60 8.2e-24 1.7e-35 2.5e-48 +1.83e-03 +1.83e-03 1.0e+00 9.6e-01 1.00e-01\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "61 8.2e-25 1.7e-35 9.9e-50 +1.83e-03 +1.83e-03 1.0e+00 9.6e-01 1.00e-01\n",
      "XXX Rsteqr not tested 2\n",
      "XXX Rsteqr not tested 2\n",
      "62 8.2e-26 1.7e-35 4.0e-51 +1.83e-03 +1.83e-03 1.0e+00 9.6e-01 1.00e-01\n",
      "63 8.2e-27 1.7e-35 1.6e-52 +1.83e-03 +1.83e-03 1.0e+00 9.6e-01 1.00e-01\n",
      "64 8.3e-28 1.7e-35 6.3e-54 +1.83e-03 +1.83e-03 9.9e-01 9.6e-01 1.00e-01\n",
      "65 9.3e-29 1.7e-35 2.4e-55 +1.83e-03 +1.83e-03 9.3e-01 9.7e-01 1.00e-01\n",
      "66 1.5e-29 1.7e-35 7.6e-57 +1.83e-03 +1.83e-03 7.8e-01 8.6e-01 1.00e-01\n",
      "67 4.2e-30 1.7e-35 1.1e-57 +1.83e-03 +1.83e-03 7.8e-01 6.3e-01 1.00e-01\n",
      "68 1.4e-30 1.7e-35 4.0e-58 +1.83e-03 +1.83e-03 7.0e-01 5.8e-01 1.00e-01\n",
      "69 5.6e-31 1.7e-35 1.7e-58 +1.83e-03 +1.83e-03 6.8e-01 5.5e-01 1.00e-01\n",
      "70 2.5e-31 1.7e-35 7.7e-59 +1.83e-03 +1.83e-03 6.5e-01 4.0e-01 1.00e-01\n",
      "71 1.4e-31 1.7e-35 4.6e-59 +1.83e-03 +1.83e-03 6.8e-01 4.3e-01 1.00e-01\n",
      "72 8.0e-32 1.7e-35 2.6e-59 +1.83e-03 +1.83e-03 7.4e-01 4.1e-01 1.00e-01\n",
      "73 4.8e-32 1.7e-35 1.6e-59 +1.83e-03 +1.83e-03 7.8e-01 4.6e-01 1.00e-01\n",
      "74 2.7e-32 1.7e-35 8.5e-60 +1.83e-03 +1.83e-03 2.0e-01 1.5e-01 1.00e-01\n",
      "75 2.4e-32 1.7e-35 7.2e-60 +1.83e-03 +1.83e-03 2.0e-01 1.5e-01 1.00e-01\n",
      "\n",
      "phase.value = pdOPT     \n",
      "   Iteration = 75\n",
      "          mu = 2.3617047744572272e-32\n",
      "relative gap = 1.6587796302072478e-66\n",
      "         gap = 4.3573453088735845e-29\n",
      "      digits = 6.3042816301541464e+01\n",
      "objValPrimal = 1.830648630857467651367187490966013851552026598914e-03\n",
      "objValDual   = 1.830648630857467651367187490966013851552026598914e-03\n",
      "p.feas.error = 1.6627944590405073e-31\n",
      "d.feas.error = 1.9818836472841728e-49\n",
      "relative eps = 1.2154326714572501e-63\n",
      "total time   = 3654.120\n",
      "  main loop time = 3645.560000\n",
      "      total time = 3654.120000\n",
      "file   read time = 8.300000\n",
      "Starting the rounding of the result\n",
      "Flattening X matrices\n",
      "This took 3547.7640306949615s\n",
      "Correcting flat X matrices\n",
      "Dimensions:  (232, 25099)\n",
      "This took 91.63370251655579s\n",
      "Unflattening X matrices\n",
      "Linear coefficient is negative: -994613/1048576\n",
      "This took 0.1202552318572998s\n",
      "Calculating resulting bound\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|████████████████████████████████████████| 47/47 [4:43:59<00:00, 362.54s/it]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "This took 17039.50219964981s\n",
      "Final rounded bound is 491411/268435456\n",
      "The found lower bound is 491411/268435456~0.00183064863085747\n"
     ]
    }
   ],
   "source": [
    "s = 8\n",
    "target_size = 8\n",
    "\n",
    "\n",
    "G = GraphTheory\n",
    "G.printlevel(1)\n",
    "G.reset()\n",
    "E3 = G(3)\n",
    "G.exclude(E3)\n",
    "\n",
    "clebsch_edges = []\n",
    "def sbin(n):\n",
    "    return sum(map(int,\"{0:b}\".format(n)))\n",
    "for xx in range(2**4):\n",
    "    xxp = xx<<1 if sbin(xx)%2==0 else (xx<<1) + 1\n",
    "    for yy in range(xx, 2**4):\n",
    "        yyp = yy<<1 if sbin(yy)%2==0 else (yy<<1) + 1\n",
    "        hd = sbin(xxp ^^ yyp)\n",
    "        if hd!=4:\n",
    "            clebsch_edges.append([xx, yy])\n",
    "print(f\"L has edges: {\" \".join(map(str, clebsch_edges))}\")\n",
    "cons = G.blowup_construction(target_size, 16, edges=clebsch_edges)\n",
    "\n",
    "target = G(s, edges=list(itertools.combinations(range(s), 2)))\n",
    "lb = cons.density(target)\n",
    "print(f\"The density of K_8 in L is {lb}~{lb.n()}\")\n",
    "\n",
    "G.solve_sdp(\n",
    "    target, target_size, file=\"certificates/er83_problem\",\n",
    "    construction=cons, maximize=False, \n",
    "    solver=\"/usr/local/bin/sdpa_qd\"\n",
    ")\n",
    "ub = G.round_solution(\n",
    "    \"certificates/er83_problem\", \"certificates/er83_cert\", \n",
    "    denom=2**20, kernel_denom=2**15, kernel_threshold=1e-5\n",
    ")\n",
    "print(f\"The found lower bound is {ub}~{ub.n()}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f422dcc6-c4af-4630-9e4b-9c186bf83e4f",
   "metadata": {},
   "source": [
    "Calculations for $er_{s}(E_3, C_5)$\n",
    "------------"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "97a05432-a0d0-4c5e-9007-2446e755c10d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The density of K_4 in construction is 1/8~0.125000000000000\n",
      "Base flags generated, their number is 35\n",
      "The relevant ftypes are constructed, their number is 9\n",
      "Block sizes before symmetric/asymmetric change is applied: [10, 15, 7, 9, 7, 10, 9, 12, 16]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Done with mult table for Ftype on 4 points with edges=(01 02 03 12 13 23): : 9it [00:00, 969.78it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Adjusting table with kernels from construction\n",
      "Tables finished\n",
      "Constraints finished\n",
      "Running SDPA QD. Used block sizes are [6, 3, 10, 4, 2, 4, 4, 4, 4, 3, 8, 2, 3, 6, 6, 6, 4, 11, -35, -2]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "SDPA-QD start at    Thu Feb 19 09:23:55 2026\n",
      "data      is problem.dat-s : sparse\n",
      "out       is sdpa.out\n",
      "\n",
      "set       is DEFAULT\n",
      "DENSE computations\n",
      "   mu      thetaP  thetaD  objP      objD      alphaP  alphaD  beta \n",
      " 0 1.0e+08 1.0e+00 1.0e+00 -0.00e+00 -0.00e+00 8.3e-01 8.9e-01 3.00e-01\n",
      " 1 2.6e+07 1.7e-01 1.1e-01 +3.99e+03 -1.69e+04 8.2e-01 1.0e+00 3.00e-01\n",
      " 2 7.5e+06 3.1e-02 9.8e-65 +5.61e+02 -3.00e+04 8.7e-01 8.7e-01 3.00e-01\n",
      " 3 1.5e+06 4.0e-03 1.4e-64 +8.14e+01 -4.59e+04 8.9e-01 8.9e-01 3.00e-01\n",
      " 4 2.4e+05 4.2e-04 2.9e-64 +8.24e+00 -7.07e+04 8.9e-01 8.9e-01 3.00e-01\n",
      " 5 3.9e+04 4.4e-05 4.1e-64 +1.09e+00 -1.08e+05 8.8e-01 8.8e-01 3.00e-01\n",
      " 6 8.3e+03 5.5e-06 7.9e-64 +3.14e-01 -1.49e+05 8.1e-01 1.7e+00 3.00e-01\n",
      " 7 3.2e+03 1.0e-06 3.2e-63 +2.42e-01 -1.12e+05 7.9e-01 1.0e+00 3.00e-01\n",
      " 8 1.2e+03 2.2e-07 2.9e-63 +2.53e-01 -7.14e+04 7.9e-01 9.8e-01 3.00e-01\n",
      " 9 4.6e+02 4.8e-08 5.6e-62 +2.67e-01 -3.63e+04 9.0e-01 8.8e-01 3.00e-01\n",
      "10 1.7e+02 5.0e-09 1.1e-61 +2.72e-01 -1.88e+04 9.0e-01 1.1e+00 3.00e-01\n",
      "11 4.0e+01 5.1e-10 1.7e-60 +2.68e-01 -4.89e+03 8.9e-01 1.1e+00 3.00e-01\n",
      "12 9.5e+00 5.4e-11 1.0e-59 +2.67e-01 -1.19e+03 9.0e-01 1.2e+00 3.00e-01\n",
      "13 1.6e+00 5.6e-12 8.5e-59 +2.67e-01 -1.95e+02 8.9e-01 1.1e+00 3.00e-01\n",
      "14 3.2e-01 5.9e-13 8.5e-58 +2.66e-01 -3.97e+01 8.9e-01 1.2e+00 3.00e-01\n",
      "15 5.1e-02 6.2e-14 4.3e-56 +2.65e-01 -6.10e+00 9.0e-01 1.1e+00 3.00e-01\n",
      "16 1.0e-02 6.5e-15 3.5e-54 +2.57e-01 -1.00e+00 9.0e-01 1.1e+00 3.00e-01\n",
      "17 2.4e-03 6.8e-16 1.8e-52 +2.27e-01 -6.96e-02 8.7e-01 1.0e+00 3.00e-01\n",
      "18 7.7e-04 9.0e-17 1.0e-50 +1.76e-01 +7.95e-02 8.4e-01 9.7e-01 3.00e-01\n",
      "19 2.8e-04 1.4e-17 1.2e-49 +1.47e-01 +1.12e-01 9.0e-01 8.5e-01 3.00e-01\n",
      "20 1.1e-04 1.4e-18 6.9e-49 +1.34e-01 +1.20e-01 9.0e-01 7.0e-01 3.00e-01\n",
      "21 4.5e-05 1.4e-19 2.7e-47 +1.29e-01 +1.23e-01 8.4e-01 6.0e-01 3.00e-01\n",
      "22 2.2e-05 2.3e-20 2.0e-45 +1.27e-01 +1.24e-01 7.8e-01 5.4e-01 3.00e-01\n",
      "23 1.1e-05 4.9e-21 3.9e-45 +1.26e-01 +1.24e-01 4.5e-01 5.5e-01 3.00e-01\n",
      "24 7.5e-06 2.7e-21 3.6e-44 +1.26e-01 +1.25e-01 7.4e-01 5.1e-01 3.00e-01\n",
      "25 4.0e-06 7.1e-22 3.3e-43 +1.25e-01 +1.25e-01 8.5e-01 5.8e-01 3.00e-01\n",
      "26 1.9e-06 1.0e-22 7.3e-43 +1.25e-01 +1.25e-01 8.9e-01 5.3e-01 3.00e-01\n",
      "27 9.2e-07 1.2e-23 8.1e-42 +1.25e-01 +1.25e-01 6.0e-01 6.0e-01 3.00e-01\n",
      "28 5.3e-07 4.7e-24 3.1e-40 +1.25e-01 +1.25e-01 7.3e-01 6.1e-01 3.00e-01\n",
      "29 2.7e-07 1.3e-24 2.9e-39 +1.25e-01 +1.25e-01 8.4e-01 6.3e-01 3.00e-01\n",
      "30 1.3e-07 2.0e-25 1.4e-38 +1.25e-01 +1.25e-01 8.8e-01 6.1e-01 3.00e-01\n",
      "31 5.6e-08 2.5e-26 5.6e-38 +1.25e-01 +1.25e-01 5.8e-01 6.3e-01 3.00e-01\n",
      "32 3.3e-08 1.1e-26 2.0e-36 +1.25e-01 +1.25e-01 7.6e-01 7.0e-01 3.00e-01\n",
      "33 1.6e-08 2.6e-27 6.2e-35 +1.25e-01 +1.25e-01 8.1e-01 7.0e-01 3.00e-01\n",
      "34 7.1e-09 4.9e-28 1.3e-34 +1.25e-01 +1.25e-01 8.6e-01 6.7e-01 3.00e-01\n",
      "35 3.0e-09 6.7e-29 8.5e-34 +1.25e-01 +1.25e-01 8.8e-01 6.2e-01 3.00e-01\n",
      "36 1.3e-09 8.2e-30 6.1e-33 +1.25e-01 +1.25e-01 8.6e-01 5.7e-01 3.00e-01\n",
      "37 6.3e-10 1.2e-30 1.2e-31 +1.25e-01 +1.25e-01 4.8e-01 6.0e-01 3.00e-01\n",
      "38 4.0e-10 6.1e-31 3.0e-30 +1.25e-01 +1.25e-01 7.5e-01 6.8e-01 3.00e-01\n",
      "39 1.9e-10 1.5e-31 3.5e-28 +1.25e-01 +1.25e-01 7.9e-01 7.0e-01 3.00e-01\n",
      "40 8.8e-11 3.1e-32 3.2e-28 +1.25e-01 +1.25e-01 8.6e-01 6.6e-01 3.00e-01\n",
      "41 3.8e-11 4.5e-33 5.3e-28 +1.25e-01 +1.25e-01 8.8e-01 6.1e-01 3.00e-01\n",
      "42 1.7e-11 5.5e-34 3.1e-26 +1.25e-01 +1.25e-01 9.0e-01 5.7e-01 3.00e-01\n",
      "43 7.6e-12 5.7e-35 6.3e-25 +1.25e-01 +1.25e-01 9.3e-01 5.4e-01 3.00e-01\n",
      "44 3.5e-12 5.7e-35 8.8e-24 +1.25e-01 +1.25e-01 9.6e-01 5.4e-01 3.00e-01\n",
      "45 1.7e-12 5.7e-35 8.6e-23 +1.25e-01 +1.25e-01 9.9e-01 5.4e-01 3.00e-01\n",
      "46 7.9e-13 5.7e-35 6.4e-23 +1.25e-01 +1.25e-01 1.0e+00 5.4e-01 3.00e-01\n",
      "47 3.7e-13 5.7e-35 4.6e-23 +1.25e-01 +1.25e-01 1.0e+00 5.5e-01 3.00e-01\n",
      "48 1.8e-13 5.7e-35 2.1e-23 +1.25e-01 +1.25e-01 1.0e+00 5.6e-01 3.00e-01\n",
      "49 8.5e-14 5.7e-35 1.1e-23 +1.25e-01 +1.25e-01 1.0e+00 5.7e-01 3.00e-01\n",
      "50 4.0e-14 5.7e-35 5.5e-24 +1.25e-01 +1.25e-01 1.0e+00 5.7e-01 3.00e-01\n",
      "51 1.9e-14 5.7e-35 2.5e-24 +1.25e-01 +1.25e-01 1.0e+00 5.8e-01 3.00e-01\n",
      "52 8.8e-15 5.7e-35 1.1e-24 +1.25e-01 +1.25e-01 1.0e+00 5.8e-01 3.00e-01\n",
      "53 4.1e-15 5.7e-35 4.6e-25 +1.25e-01 +1.25e-01 1.0e+00 5.8e-01 3.00e-01\n",
      "54 1.9e-15 5.7e-35 2.0e-25 +1.25e-01 +1.25e-01 1.0e+00 5.8e-01 3.00e-01\n",
      "55 8.8e-16 5.7e-35 8.2e-26 +1.25e-01 +1.25e-01 1.0e+00 5.8e-01 3.00e-01\n",
      "56 4.1e-16 5.7e-35 3.4e-26 +1.25e-01 +1.25e-01 1.1e+00 5.8e-01 3.00e-01\n",
      "57 1.9e-16 5.7e-35 1.5e-26 +1.25e-01 +1.25e-01 1.1e+00 5.8e-01 3.00e-01\n",
      "58 8.9e-17 5.7e-35 5.5e-27 +1.25e-01 +1.25e-01 1.1e+00 5.8e-01 3.00e-01\n",
      "59 4.1e-17 5.7e-35 3.2e-27 +1.25e-01 +1.25e-01 1.1e+00 5.8e-01 3.00e-01\n",
      "60 1.9e-17 5.7e-35 1.3e-27 +1.25e-01 +1.25e-01 1.1e+00 5.8e-01 3.00e-01\n",
      "61 8.8e-18 5.7e-35 5.7e-28 +1.25e-01 +1.25e-01 1.1e+00 5.8e-01 3.00e-01\n",
      "62 4.1e-18 5.7e-35 2.6e-28 +1.25e-01 +1.25e-01 1.1e+00 5.8e-01 3.00e-01\n",
      "63 1.9e-18 5.7e-35 1.1e-28 +1.25e-01 +1.25e-01 1.1e+00 5.8e-01 3.00e-01\n",
      "64 8.8e-19 5.7e-35 4.7e-29 +1.25e-01 +1.25e-01 1.1e+00 5.8e-01 3.00e-01\n",
      "65 4.1e-19 5.7e-35 2.0e-29 +1.25e-01 +1.25e-01 1.1e+00 5.8e-01 3.00e-01\n",
      "66 1.9e-19 5.7e-35 8.3e-30 +1.25e-01 +1.25e-01 1.1e+00 5.8e-01 3.00e-01\n",
      "67 8.7e-20 5.7e-35 3.7e-30 +1.25e-01 +1.25e-01 1.1e+00 5.8e-01 3.00e-01\n",
      "68 4.0e-20 5.7e-35 2.6e-30 +1.25e-01 +1.25e-01 1.1e+00 5.8e-01 3.00e-01\n",
      "69 1.9e-20 5.7e-35 1.2e-30 +1.25e-01 +1.25e-01 1.1e+00 5.8e-01 3.00e-01\n",
      "70 8.7e-21 5.7e-35 4.9e-31 +1.25e-01 +1.25e-01 1.1e+00 5.8e-01 3.00e-01\n",
      "71 4.0e-21 5.7e-35 2.1e-31 +1.25e-01 +1.25e-01 1.1e+00 5.8e-01 3.00e-01\n",
      "72 1.9e-21 5.7e-35 8.1e-32 +1.25e-01 +1.25e-01 1.1e+00 5.8e-01 3.00e-01\n",
      "73 8.6e-22 5.7e-35 4.8e-32 +1.25e-01 +1.25e-01 1.1e+00 5.8e-01 3.00e-01\n",
      "74 4.0e-22 5.7e-35 2.0e-32 +1.25e-01 +1.25e-01 1.1e+00 5.8e-01 3.00e-01\n",
      "75 1.8e-22 5.7e-35 6.4e-33 +1.25e-01 +1.25e-01 1.1e+00 5.8e-01 3.00e-01\n",
      "76 8.5e-23 5.7e-35 2.9e-33 +1.25e-01 +1.25e-01 1.1e+00 5.8e-01 3.00e-01\n",
      "77 3.9e-23 5.7e-35 1.3e-33 +1.25e-01 +1.25e-01 1.1e+00 5.8e-01 3.00e-01\n",
      "78 1.8e-23 5.7e-35 4.7e-34 +1.25e-01 +1.25e-01 1.1e+00 5.8e-01 3.00e-01\n",
      "79 8.4e-24 5.7e-35 1.9e-34 +1.25e-01 +1.25e-01 1.1e+00 5.8e-01 3.00e-01\n",
      "80 3.9e-24 5.7e-35 7.4e-35 +1.25e-01 +1.25e-01 1.1e+00 5.8e-01 3.00e-01\n",
      "81 1.8e-24 5.7e-35 2.8e-35 +1.25e-01 +1.25e-01 1.1e+00 5.8e-01 3.00e-01\n",
      "82 8.3e-25 5.7e-35 1.1e-35 +1.25e-01 +1.25e-01 7.6e-01 3.8e-01 1.00e-01\n",
      "83 4.2e-25 5.7e-35 2.8e-34 +1.25e-01 +1.25e-01 1.1e+00 7.6e-01 3.00e-01\n",
      "84 1.7e-25 5.7e-35 1.3e-34 +1.25e-01 +1.25e-01 9.1e-01 6.2e-01 3.00e-01\n",
      "85 8.0e-26 5.7e-35 5.2e-35 +1.25e-01 +1.25e-01 9.1e-01 6.4e-01 3.00e-01\n",
      "86 3.6e-26 5.7e-35 3.2e-35 +1.25e-01 +1.25e-01 9.4e-01 6.3e-01 3.00e-01\n",
      "87 1.6e-26 5.7e-35 1.1e-35 +1.25e-01 +1.25e-01 7.9e-01 4.3e-01 1.00e-01\n",
      "88 7.0e-27 5.7e-35 1.4e-35 +1.25e-01 +1.25e-01 8.1e-01 4.9e-01 1.00e-01\n",
      "89 3.0e-27 5.7e-35 5.5e-36 +1.25e-01 +1.25e-01 9.0e-01 5.0e-01 1.00e-01\n",
      "90 1.3e-27 5.7e-35 2.4e-36 +1.25e-01 +1.25e-01 1.0e+00 5.1e-01 1.00e-01\n",
      "91 5.6e-28 5.7e-35 2.2e-36 +1.25e-01 +1.25e-01 1.1e+00 5.4e-01 1.00e-01\n",
      "92 2.3e-28 5.7e-35 1.2e-36 +1.25e-01 +1.25e-01 1.2e+00 7.0e-01 1.00e-01\n",
      "93 7.1e-29 5.7e-35 5.1e-37 +1.25e-01 +1.25e-01 1.1e+00 6.8e-01 1.00e-01\n",
      "94 2.2e-29 5.7e-35 1.6e-37 +1.25e-01 +1.25e-01 1.1e+00 7.9e-01 1.00e-01\n",
      "95 5.4e-30 5.7e-35 3.4e-38 +1.25e-01 +1.25e-01 1.0e+00 7.7e-01 1.00e-01\n",
      "96 1.5e-30 5.7e-35 9.1e-39 +1.25e-01 +1.25e-01 8.5e-01 7.5e-01 1.00e-01\n",
      "97 4.5e-31 5.7e-35 2.2e-39 +1.25e-01 +1.25e-01 8.3e-01 5.5e-01 1.00e-01\n",
      "98 2.1e-31 5.7e-35 9.8e-40 +1.25e-01 +1.25e-01 6.9e-01 5.7e-01 1.00e-01\n",
      "99 9.9e-32 5.7e-35 4.4e-40 +1.25e-01 +1.25e-01 4.9e-01 5.8e-01 1.00e-01\n",
      "100 4.8e-32 5.7e-35 2.0e-40 +1.25e-01 +1.25e-01 4.9e-01 5.8e-01 1.00e-01\n",
      "\n",
      "phase.value = pdOPT     \n",
      "   Iteration = 100\n",
      "          mu = 4.7791079053928926e-32\n",
      "relative gap = 4.1665786648409085e-65\n",
      "         gap = 6.0694670398489737e-30\n",
      "      digits = 6.3477130427306285e+01\n",
      "objValPrimal = 1.249999999999999999999999999975401382445052729436e-01\n",
      "objValDual   = 1.249999999999999999999999999975401382445052729436e-01\n",
      "p.feas.error = 5.6969785834064317e-31\n",
      "d.feas.error = 1.3941774967848130e-35\n",
      "relative eps = 1.2154326714572501e-63\n",
      "total time   = 1.230\n",
      "  main loop time = 1.220000\n",
      "      total time = 1.230000\n",
      "file   read time = 0.010000\n",
      "Starting the rounding of the result\n",
      "Flattening X matrices\n",
      "This took 1.690645694732666s\n",
      "Correcting flat X matrices\n",
      "Dimensions:  (13, 181)\n",
      "This took 0.02765512466430664s\n",
      "Unflattening X matrices\n",
      "Linear coefficient is negative: -1334283057935420911007909785339/5097483578876699290243845193728\n",
      "This took 0.0004165172576904297s\n",
      "Calculating resulting bound\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|█████████████████████████████████████████████| 9/9 [00:00<00:00, 82.34it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "This took 0.11252975463867188s\n",
      "Final rounded bound is 1/8\n",
      "The found lower bound is 1/8~0.125000000000000\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    }
   ],
   "source": [
    "s = 4\n",
    "target_size = 6\n",
    "\n",
    "G = GraphTheory\n",
    "G.printlevel(1)\n",
    "G.reset()\n",
    "E3 = G(3)\n",
    "C5 = G(5, edges=[[0, 1], [1, 2], [2, 3], [3, 4], [4, 0]])\n",
    "G.exclude([E3, C5])\n",
    "\n",
    "\n",
    "cons = G.blowup_construction(target_size, 2, edges=[[0, 0], [1, 1]])\n",
    "target = G(s, edges=list(itertools.combinations(range(s), 2)))\n",
    "lb = cons.density(target)\n",
    "print(f\"The density of K_{s} in construction is {lb}~{lb.n()}\")\n",
    "\n",
    "G.solve_sdp(\n",
    "    target, target_size, file=f\"certificates/BB_e3c5_s{s}_problem\", \n",
    "    construction=cons, maximize=False, \n",
    "    solver=\"/usr/local/bin/sdpa_qd\"\n",
    ")\n",
    "ub = G.round_solution(\n",
    "    f\"certificates/BB_e3c5_s{s}_problem\", f\"certificates/BB_e3c5_s{s}_cert\", \n",
    "    denom=2**20, kernel_denom=2**15, kernel_threshold=1e-5\n",
    ")\n",
    "print(f\"The found lower bound is {ub}~{ub.n()}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "c936c071-34f8-42da-a3c7-d7370f4e4be0",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The density of K_5 in construction is 1/16~0.0625000000000000\n",
      "Base flags generated, their number is 89\n",
      "The relevant ftypes are constructed, their number is 17\n",
      "Block sizes before symmetric/asymmetric change is applied: [12, 23, 31, 50, 11, 11, 14, 17, 11, 11, 18, 14, 15, 20, 18, 24, 32]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Done with mult table for Ftype on 5 points with edges=(01 02 03 04 12 13 14 23 24 34): : 17it [00:00, 433.23it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Adjusting table with kernels from construction\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Tables finished\n",
      "Constraints finished\n",
      "Running SDPA QD. Used block sizes are [11, 16, 6, 19, 12, 18, 31, 5, 5, 9, 2, 6, 8, 5, 11, 9, 2, 8, 3, 10, 8, 8, 6, 8, 7, 12, 8, 6, 12, 8, 16, 5, 26, -89, -2]\n",
      "SDPA-QD start at    Tue Feb  3 10:09:45 2026\n",
      "data      is problem.dat-s : sparse\n",
      "out       is sdpa.out\n",
      "\n",
      "set       is DEFAULT\n",
      "DENSE computations\n",
      "   mu      thetaP  thetaD  objP      objD      alphaP  alphaD  beta \n",
      " 0 1.0e+08 1.0e+00 1.0e+00 -0.00e+00 -0.00e+00 8.5e-01 7.2e-01 3.00e-01\n",
      " 1 2.2e+07 1.5e-01 2.8e-01 +1.64e+03 -1.30e+04 7.7e-01 9.8e-01 3.00e-01\n",
      " 2 7.9e+06 3.5e-02 6.4e-03 +1.35e+03 -2.67e+04 8.3e-01 1.0e+00 3.00e-01\n",
      " 3 2.1e+06 5.9e-03 1.6e-64 +1.69e+02 -4.33e+04 9.0e-01 9.0e-01 3.00e-01\n",
      " 4 3.4e+05 6.1e-04 1.8e-64 +2.13e+01 -6.68e+04 8.9e-01 8.9e-01 3.00e-01\n",
      " 5 6.0e+04 6.9e-05 3.3e-64 +2.20e+00 -1.02e+05 8.9e-01 8.9e-01 3.00e-01\n",
      " 6 1.0e+04 7.5e-06 8.9e-64 +3.53e-01 -1.52e+05 8.2e-01 8.2e-01 3.00e-01\n",
      " 7 2.9e+03 1.3e-06 1.1e-63 +1.46e-01 -1.82e+05 6.8e-01 9.9e-01 3.00e-01\n",
      " 8 1.4e+03 4.2e-07 7.2e-64 +1.27e-01 -1.21e+05 7.8e-01 8.0e-01 3.00e-01\n",
      " 9 5.3e+02 9.3e-08 2.5e-63 +1.33e-01 -7.95e+04 7.3e-01 7.8e-01 3.00e-01\n",
      "10 2.3e+02 2.5e-08 1.3e-62 +1.51e-01 -4.35e+04 8.5e-01 8.6e-01 3.00e-01\n",
      "11 7.8e+01 3.7e-09 8.1e-62 +1.60e-01 -2.29e+04 8.5e-01 9.4e-01 3.00e-01\n",
      "12 2.7e+01 5.4e-10 4.2e-61 +1.57e-01 -9.58e+03 9.0e-01 8.5e-01 3.00e-01\n",
      "13 1.1e+01 5.4e-11 2.6e-60 +1.52e-01 -4.30e+03 9.0e-01 1.2e+00 3.00e-01\n",
      "14 2.0e+00 5.4e-12 7.7e-59 +1.50e-01 -8.12e+02 9.0e-01 1.1e+00 3.00e-01\n",
      "15 5.1e-01 5.5e-13 8.2e-58 +1.50e-01 -2.11e+02 9.0e-01 1.2e+00 3.00e-01\n",
      "16 7.2e-02 5.5e-14 7.3e-57 +1.49e-01 -2.97e+01 9.0e-01 1.1e+00 3.00e-01\n",
      "17 1.5e-02 5.6e-15 4.6e-55 +1.48e-01 -6.19e+00 9.0e-01 1.2e+00 3.00e-01\n",
      "18 2.2e-03 5.7e-16 2.7e-53 +1.43e-01 -7.90e-01 9.0e-01 1.1e+00 3.00e-01\n",
      "19 5.7e-04 5.7e-17 1.5e-51 +1.22e-01 -1.16e-01 8.9e-01 9.7e-01 3.00e-01\n",
      "20 1.9e-04 6.4e-18 3.5e-50 +9.35e-02 +1.41e-02 7.5e-01 8.9e-01 3.00e-01\n",
      "21 7.8e-05 1.6e-18 2.2e-48 +7.93e-02 +4.67e-02 7.1e-01 8.6e-01 3.00e-01\n",
      "22 3.5e-05 4.6e-19 9.1e-48 +7.14e-02 +5.68e-02 8.1e-01 7.4e-01 3.00e-01\n",
      "23 1.6e-05 8.6e-20 7.5e-47 +6.65e-02 +5.99e-02 9.0e-01 7.3e-01 3.00e-01\n",
      "24 6.7e-06 8.6e-21 3.5e-46 +6.43e-02 +6.15e-02 9.0e-01 7.8e-01 3.00e-01\n",
      "25 2.7e-06 8.6e-22 3.1e-45 +6.33e-02 +6.22e-02 9.0e-01 7.9e-01 3.00e-01\n",
      "26 1.1e-06 8.6e-23 5.9e-43 +6.28e-02 +6.24e-02 8.8e-01 7.7e-01 3.00e-01\n",
      "27 4.4e-07 1.0e-23 2.4e-41 +6.26e-02 +6.25e-02 8.6e-01 7.5e-01 3.00e-01\n",
      "28 1.8e-07 1.5e-24 3.8e-40 +6.26e-02 +6.25e-02 7.1e-01 7.4e-01 3.00e-01\n",
      "29 9.2e-08 4.3e-25 1.3e-38 +6.25e-02 +6.25e-02 8.4e-01 7.9e-01 3.00e-01\n",
      "30 3.9e-08 7.0e-26 2.6e-37 +6.25e-02 +6.25e-02 8.9e-01 7.4e-01 3.00e-01\n",
      "31 1.5e-08 7.4e-27 9.2e-37 +6.25e-02 +6.25e-02 8.9e-01 6.0e-01 3.00e-01\n",
      "32 6.4e-09 8.2e-28 5.5e-36 +6.25e-02 +6.25e-02 7.1e-01 6.4e-01 3.00e-01\n",
      "33 3.3e-09 2.4e-28 5.1e-34 +6.25e-02 +6.25e-02 8.7e-01 5.6e-01 3.00e-01\n",
      "34 1.5e-09 3.1e-29 2.5e-33 +6.25e-02 +6.25e-02 2.2e-01 7.0e-01 3.00e-01\n",
      "35 1.1e-09 2.4e-29 2.4e-32 +6.25e-02 +6.25e-02 8.0e-01 6.9e-01 3.00e-01\n",
      "36 4.8e-10 4.8e-30 2.6e-30 +6.25e-02 +6.25e-02 9.0e-01 8.1e-01 3.00e-01\n",
      "37 1.8e-10 4.8e-31 4.8e-31 +6.25e-02 +6.25e-02 9.0e-01 8.1e-01 3.00e-01\n",
      "38 7.0e-11 4.9e-32 1.2e-29 +6.25e-02 +6.25e-02 8.9e-01 8.4e-01 3.00e-01\n",
      "39 2.7e-11 5.6e-33 2.2e-28 +6.25e-02 +6.25e-02 8.2e-01 7.7e-01 3.00e-01\n",
      "40 1.2e-11 1.0e-33 7.8e-27 +6.25e-02 +6.25e-02 8.5e-01 7.7e-01 3.00e-01\n",
      "41 4.8e-12 1.5e-34 2.8e-26 +6.25e-02 +6.25e-02 7.1e-01 7.3e-01 3.00e-01\n",
      "42 2.4e-12 4.4e-35 1.1e-24 +6.25e-02 +6.25e-02 9.6e-01 8.3e-01 3.00e-01\n",
      "43 8.2e-13 4.4e-35 3.9e-23 +6.25e-02 +6.25e-02 9.9e-01 5.6e-01 3.00e-01\n",
      "44 3.0e-13 4.4e-35 1.6e-23 +6.25e-02 +6.25e-02 1.2e+00 5.1e-01 3.00e-01\n",
      "45 1.0e-13 4.4e-35 7.4e-24 +6.25e-02 +6.25e-02 1.0e+00 5.1e-01 3.00e-01\n",
      "46 5.0e-14 4.4e-35 4.4e-24 +6.25e-02 +6.25e-02 1.1e+00 5.2e-01 3.00e-01\n",
      "47 2.2e-14 4.4e-35 1.3e-23 +6.25e-02 +6.25e-02 1.0e+00 5.1e-01 3.00e-01\n",
      "48 1.0e-14 4.4e-35 8.6e-24 +6.25e-02 +6.25e-02 1.1e+00 6.2e-01 3.00e-01\n",
      "49 4.2e-15 4.4e-35 4.1e-24 +6.25e-02 +6.25e-02 1.1e+00 4.8e-01 3.00e-01\n",
      "50 1.9e-15 4.4e-35 2.4e-24 +6.25e-02 +6.25e-02 1.1e+00 6.5e-01 3.00e-01\n",
      "51 7.8e-16 4.4e-35 1.7e-24 +6.25e-02 +6.25e-02 1.1e+00 4.4e-01 3.00e-01\n",
      "52 3.6e-16 4.4e-35 9.2e-25 +6.25e-02 +6.25e-02 1.1e+00 6.5e-01 3.00e-01\n",
      "53 1.5e-16 4.4e-35 3.6e-25 +6.25e-02 +6.25e-02 1.2e+00 4.2e-01 3.00e-01\n",
      "54 7.0e-17 4.4e-35 2.1e-25 +6.25e-02 +6.25e-02 1.2e+00 6.0e-01 3.00e-01\n",
      "55 3.2e-17 4.4e-35 8.2e-26 +6.25e-02 +6.25e-02 1.3e+00 5.5e-01 3.00e-01\n",
      "56 1.3e-17 4.4e-35 6.5e-26 +6.25e-02 +6.25e-02 1.2e+00 5.3e-01 3.00e-01\n",
      "57 6.3e-18 4.4e-35 3.1e-26 +6.25e-02 +6.25e-02 1.3e+00 6.4e-01 3.00e-01\n",
      "58 2.5e-18 4.4e-35 1.1e-26 +6.25e-02 +6.25e-02 1.1e+00 5.6e-01 3.00e-01\n",
      "59 1.2e-18 4.4e-35 4.7e-27 +6.25e-02 +6.25e-02 1.2e+00 6.1e-01 3.00e-01\n",
      "60 4.8e-19 4.4e-35 1.8e-27 +6.25e-02 +6.25e-02 1.1e+00 5.2e-01 3.00e-01\n",
      "61 2.3e-19 4.4e-35 9.1e-28 +6.25e-02 +6.25e-02 1.1e+00 6.6e-01 3.00e-01\n",
      "62 9.5e-20 4.4e-35 3.7e-28 +6.25e-02 +6.25e-02 1.2e+00 5.6e-01 3.00e-01\n",
      "63 3.8e-20 4.4e-35 1.6e-28 +6.25e-02 +6.25e-02 1.1e+00 6.3e-01 3.00e-01\n",
      "64 1.6e-20 4.4e-35 6.0e-29 +6.25e-02 +6.25e-02 1.2e+00 5.0e-01 3.00e-01\n",
      "65 7.2e-21 4.4e-35 2.9e-29 +6.25e-02 +6.25e-02 1.1e+00 6.5e-01 3.00e-01\n",
      "66 3.1e-21 4.4e-35 1.0e-29 +6.25e-02 +6.25e-02 1.2e+00 4.6e-01 3.00e-01\n",
      "67 1.4e-21 4.4e-35 5.5e-30 +6.25e-02 +6.25e-02 1.1e+00 6.4e-01 3.00e-01\n",
      "68 6.2e-22 4.4e-35 2.2e-30 +6.25e-02 +6.25e-02 1.2e+00 4.8e-01 3.00e-01\n",
      "69 2.8e-22 4.4e-35 1.1e-30 +6.25e-02 +6.25e-02 1.2e+00 6.1e-01 3.00e-01\n",
      "70 1.3e-22 4.4e-35 4.5e-31 +6.25e-02 +6.25e-02 1.3e+00 5.9e-01 3.00e-01\n",
      "71 5.2e-23 4.4e-35 1.8e-31 +6.25e-02 +6.25e-02 1.1e+00 5.9e-01 3.00e-01\n",
      "72 2.3e-23 4.4e-35 7.6e-32 +6.25e-02 +6.25e-02 1.2e+00 6.3e-01 3.00e-01\n",
      "73 9.3e-24 4.4e-35 2.9e-32 +6.25e-02 +6.25e-02 1.0e+00 6.5e-01 3.00e-01\n",
      "74 4.0e-24 4.4e-35 7.9e-33 +6.25e-02 +6.25e-02 1.2e+00 6.2e-01 3.00e-01\n",
      "75 1.5e-24 4.4e-35 3.1e-33 +6.25e-02 +6.25e-02 1.1e+00 5.8e-01 3.00e-01\n",
      "76 7.0e-25 4.4e-35 1.3e-33 +6.25e-02 +6.25e-02 1.2e+00 6.0e-01 3.00e-01\n",
      "77 2.7e-25 4.4e-35 5.6e-34 +6.25e-02 +6.25e-02 1.1e+00 4.9e-01 3.00e-01\n",
      "78 1.3e-25 4.4e-35 2.8e-34 +6.25e-02 +6.25e-02 1.1e+00 6.5e-01 3.00e-01\n",
      "79 5.6e-26 4.4e-35 1.0e-34 +6.25e-02 +6.25e-02 1.2e+00 4.6e-01 3.00e-01\n",
      "80 2.7e-26 4.4e-35 5.5e-35 +6.25e-02 +6.25e-02 1.1e+00 7.0e-01 3.00e-01\n",
      "81 1.1e-26 4.4e-35 2.1e-35 +6.25e-02 +6.25e-02 1.1e+00 4.5e-01 3.00e-01\n",
      "82 5.0e-27 4.4e-35 1.2e-35 +6.25e-02 +6.25e-02 1.1e+00 6.8e-01 3.00e-01\n",
      "83 2.0e-27 4.4e-35 4.1e-36 +6.25e-02 +6.25e-02 1.1e+00 4.0e-01 3.00e-01\n",
      "84 9.9e-28 4.4e-35 2.8e-36 +6.25e-02 +6.25e-02 1.0e+00 4.3e-01 1.00e-01\n",
      "85 4.0e-28 4.4e-35 1.9e-36 +6.25e-02 +6.25e-02 1.1e+00 5.3e-01 1.00e-01\n",
      "86 1.7e-28 4.4e-35 2.0e-36 +6.25e-02 +6.25e-02 9.0e-01 5.2e-01 1.00e-01\n",
      "87 7.3e-29 4.4e-35 7.1e-37 +6.25e-02 +6.25e-02 9.6e-01 5.7e-01 1.00e-01\n",
      "88 2.8e-29 4.4e-35 3.0e-37 +6.25e-02 +6.25e-02 1.1e+00 7.7e-01 1.00e-01\n",
      "89 7.6e-30 4.4e-35 7.5e-38 +6.25e-02 +6.25e-02 9.5e-01 7.0e-01 1.00e-01\n",
      "90 2.4e-30 4.4e-35 3.8e-38 +6.25e-02 +6.25e-02 8.9e-01 6.9e-01 1.00e-01\n",
      "91 8.1e-31 4.4e-35 1.1e-38 +6.25e-02 +6.25e-02 8.2e-01 6.5e-01 1.00e-01\n",
      "92 3.1e-31 4.4e-35 3.9e-39 +6.25e-02 +6.25e-02 7.4e-01 5.6e-01 1.00e-01\n",
      "93 1.5e-31 4.4e-35 1.7e-39 +6.25e-02 +6.25e-02 5.6e-01 5.7e-01 1.00e-01\n",
      "94 7.1e-32 4.4e-35 7.3e-40 +6.25e-02 +6.25e-02 7.3e-01 7.7e-01 1.00e-01\n",
      "95 2.3e-32 4.4e-35 1.6e-40 +6.25e-02 +6.25e-02 2.3e-01 2.1e-01 1.00e-01\n",
      "96 1.8e-32 4.4e-35 1.2e-40 +6.25e-02 +6.25e-02 2.3e-01 2.1e-01 1.00e-01\n",
      "\n",
      "phase.value = pdOPT     \n",
      "   Iteration = 96\n",
      "          mu = 1.8236270316281213e-32\n",
      "relative gap = 2.0297179940305771e-66\n",
      "         gap = 7.6045247218892659e-30\n",
      "      digits = 6.4488444315462459e+01\n",
      "objValPrimal = 6.249999999999999999999999999752269414948768329373e-02\n",
      "objValDual   = 6.249999999999999999999999999752269414948768329373e-02\n",
      "p.feas.error = 4.3971300921234184e-31\n",
      "d.feas.error = 3.2479585061256843e-35\n",
      "relative eps = 1.2154326714572501e-63\n",
      "total time   = 23.400\n",
      "  main loop time = 23.280000\n",
      "      total time = 23.400000\n",
      "file   read time = 0.120000\n",
      "Starting the rounding of the result\n",
      "Flattening X matrices\n",
      "This took 2.4815919399261475s\n",
      "Correcting flat X matrices\n",
      "Dimensions:  (26, 1401)\n",
      "This took 0.04312014579772949s\n",
      "Unflattening X matrices\n",
      "Linear coefficient is negative: -451160584949434545004689421470408307340733125024550619753982833949260083393992049783669720805944599793236554419156460671777217765888870158033941981639/770723463826130037322208194254033712887624246579173615186386543427395863343096475686561239183287219954724293916981221365279413258916726207665634017280\n",
      "This took 0.001561880111694336s\n",
      "Calculating resulting bound\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|███████████████████████████████████████████| 17/17 [00:01<00:00, 12.52it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "This took 1.3605051040649414s\n",
      "Final rounded bound is 1/16\n",
      "The found lower bound is 1/16~0.0625000000000000\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    }
   ],
   "source": [
    "s = 5\n",
    "target_size = 7\n",
    "\n",
    "G = GraphTheory\n",
    "G.printlevel(1)\n",
    "G.reset()\n",
    "E3 = G(3)\n",
    "C5 = G(5, edges=[[0, 1], [1, 2], [2, 3], [3, 4], [4, 0]])\n",
    "G.exclude([E3, C5])\n",
    "\n",
    "\n",
    "cons = G.blowup_construction(target_size, 2, edges=[[0, 0], [1, 1]])\n",
    "target = G(s, edges=list(itertools.combinations(range(s), 2)))\n",
    "lb = cons.density(target)\n",
    "print(f\"The density of K_{s} in construction is {lb}~{lb.n()}\")\n",
    "\n",
    "G.solve_sdp(\n",
    "    target, target_size, file=f\"certificates/BB_e3c5_s{s}_problem\", \n",
    "    construction=cons, maximize=False, \n",
    "    solver=\"/usr/local/bin/sdpa_qd\"\n",
    ")\n",
    "ub = G.round_solution(\n",
    "    f\"certificates/BB_e3c5_s{s}_problem\", f\"certificates/BB_e3c5_s{s}_cert\", \n",
    "    denom=2**20, kernel_denom=2**15, kernel_threshold=1e-5\n",
    ")\n",
    "print(f\"The found lower bound is {ub}~{ub.n()}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "e3d6acb8-fdcc-404b-8197-5d3ca54e708e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The density of K_6 in construction is 1/32~0.0312500000000000\n",
      "Base flags generated, their number is 306\n",
      "The relevant ftypes are constructed, their number is 44\n",
      "Block sizes before symmetric/asymmetric change is applied: [33, 56, 44, 61, 44, 75, 66, 103, 177, 15, 19, 15, 15, 19, 15, 22, 19, 19, 15, 15, 15, 22, 21, 33, 19, 15, 15, 19, 16, 28, 34, 22, 27, 22, 21, 25, 36, 28, 30, 27, 40, 36, 48, 64]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Done with mult table for Ftype on 6 points with edges=(01 02 03 04 05 12 13 14 15 23 24 25 34 35 45): : 44it [00:00, 63.20it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Adjusting table with kernels from construction\n",
      "Tables finished\n",
      "Constraints finished\n",
      "Running SDPA QD. Used block sizes are [18, 14, 35, 20, 15, 28, 25, 35, 26, 18, 54, 21, 17, 49, 42, 61, 30, 146, 3, 11, 6, 12, 6, 9, 11, 4, 11, 8, 6, 9, 12, 10, 12, 7, 11, 8, 8, 7, 13, 2, 4, 11, 18, 4, 6, 15, 6, 26, 11, 8, 6, 9, 11, 4, 15, 4, 9, 7, 9, 19, 12, 22, 18, 4, 10, 17, 16, 6, 8, 13, 10, 15, 15, 21, 12, 16, 16, 14, 4, 23, 16, 24, 9, 27, 10, 38, 6, 57, -306, -2]\n",
      "SDPA-QD start at    Tue Feb  3 10:40:25 2026\n",
      "data      is problem.dat-s : sparse\n",
      "out       is sdpa.out\n",
      "\n",
      "set       is DEFAULT\n",
      "DENSE computations\n",
      "   mu      thetaP  thetaD  objP      objD      alphaP  alphaD  beta \n",
      " 0 1.0e+08 1.0e+00 1.0e+00 -0.00e+00 -0.00e+00 8.2e-01 6.9e-01 3.00e-01\n",
      " 1 2.6e+07 1.8e-01 3.1e-01 +2.82e+03 -1.18e+04 8.0e-01 9.3e-01 3.00e-01\n",
      " 2 8.0e+06 3.6e-02 2.2e-02 +1.99e+03 -2.39e+04 8.2e-01 1.0e+00 3.00e-01\n",
      " 3 2.3e+06 6.4e-03 1.9e-63 +2.54e+02 -3.88e+04 9.0e-01 9.0e-01 3.00e-01\n",
      " 4 3.6e+05 6.7e-04 5.0e-64 +3.19e+01 -5.97e+04 8.9e-01 8.9e-01 3.00e-01\n",
      " 5 6.3e+04 7.6e-05 5.3e-63 +3.21e+00 -9.14e+04 9.0e-01 9.0e-01 3.00e-01\n",
      " 6 1.0e+04 7.9e-06 4.3e-63 +4.02e-01 -1.39e+05 8.5e-01 8.5e-01 3.00e-01\n",
      " 7 2.4e+03 1.2e-06 3.4e-63 +8.88e-02 -1.96e+05 6.4e-01 6.4e-01 3.00e-01\n",
      " 8 1.2e+03 4.3e-07 2.3e-63 +5.80e-02 -2.02e+05 7.8e-01 5.9e-01 3.00e-01\n",
      " 9 4.0e+02 9.3e-08 7.4e-63 +6.19e-02 -1.62e+05 6.4e-01 7.2e-01 3.00e-01\n",
      "10 2.0e+02 3.4e-08 2.1e-62 +6.69e-02 -8.70e+04 7.6e-01 7.5e-01 3.00e-01\n",
      "11 7.9e+01 8.2e-09 7.5e-62 +7.73e-02 -4.87e+04 6.1e-01 7.4e-01 3.00e-01\n",
      "12 4.3e+01 3.2e-09 3.2e-61 +8.41e-02 -2.67e+04 7.5e-01 7.5e-01 3.00e-01\n",
      "13 1.8e+01 8.0e-10 9.2e-61 +8.76e-02 -1.64e+04 8.5e-01 8.5e-01 3.00e-01\n",
      "14 6.5e+00 1.2e-10 2.2e-60 +8.52e-02 -8.60e+03 8.3e-01 8.8e-01 3.00e-01\n",
      "15 2.4e+00 2.1e-11 2.9e-59 +8.22e-02 -3.84e+03 8.9e-01 7.9e-01 3.00e-01\n",
      "16 1.0e+00 2.3e-12 1.2e-58 +7.87e-02 -1.84e+03 9.0e-01 1.1e+00 3.00e-01\n",
      "17 2.8e-01 2.3e-13 3.9e-57 +7.68e-02 -4.98e+02 9.0e-01 1.1e+00 3.00e-01\n",
      "18 6.4e-02 2.3e-14 4.1e-56 +7.62e-02 -1.16e+02 9.0e-01 1.2e+00 3.00e-01\n",
      "19 1.2e-02 2.3e-15 5.2e-55 +7.57e-02 -2.13e+01 9.0e-01 1.2e+00 3.00e-01\n",
      "20 2.2e-03 2.3e-16 1.4e-53 +7.49e-02 -3.98e+00 9.0e-01 1.2e+00 3.00e-01\n",
      "21 3.9e-04 2.3e-17 2.9e-51 +7.17e-02 -6.34e-01 9.0e-01 1.1e+00 3.00e-01\n",
      "22 8.8e-05 2.3e-18 6.4e-50 +6.10e-02 -9.73e-02 8.0e-01 9.3e-01 3.00e-01\n",
      "23 3.2e-05 4.8e-19 8.3e-49 +4.83e-02 -9.31e-03 7.3e-01 8.5e-01 3.00e-01\n",
      "24 1.4e-05 1.3e-19 1.5e-47 +4.09e-02 +1.64e-02 5.9e-01 6.6e-01 3.00e-01\n",
      "25 7.5e-06 5.3e-20 1.8e-46 +3.74e-02 +2.39e-02 6.1e-01 5.5e-01 3.00e-01\n",
      "26 4.5e-06 2.1e-20 1.3e-45 +3.51e-02 +2.70e-02 6.8e-01 4.5e-01 3.00e-01\n",
      "27 2.8e-06 6.8e-21 5.9e-46 +3.36e-02 +2.85e-02 8.0e-01 4.3e-01 3.00e-01\n",
      "28 1.7e-06 1.4e-21 4.2e-45 +3.26e-02 +2.95e-02 9.0e-01 4.4e-01 3.00e-01\n",
      "29 1.0e-06 1.4e-22 5.6e-44 +3.21e-02 +3.02e-02 9.0e-01 5.8e-01 3.00e-01\n",
      "30 5.5e-07 1.4e-23 2.4e-42 +3.18e-02 +3.08e-02 9.0e-01 5.5e-01 3.00e-01\n",
      "31 2.9e-07 1.4e-24 4.8e-41 +3.15e-02 +3.10e-02 9.0e-01 5.4e-01 3.00e-01\n",
      "32 1.5e-07 1.4e-25 1.6e-39 +3.14e-02 +3.11e-02 8.3e-01 4.7e-01 3.00e-01\n",
      "33 8.4e-08 2.4e-26 1.6e-37 +3.13e-02 +3.12e-02 2.0e-01 4.7e-01 3.00e-01\n",
      "34 6.4e-08 1.9e-26 3.6e-36 +3.13e-02 +3.12e-02 8.2e-01 2.5e-01 3.00e-01\n",
      "35 3.6e-08 3.4e-27 1.0e-34 +3.13e-02 +3.12e-02 8.3e-01 6.0e-01 3.00e-01\n",
      "36 1.8e-08 5.9e-28 9.8e-35 +3.13e-02 +3.12e-02 4.8e-01 4.6e-01 3.00e-01\n",
      "37 1.2e-08 3.1e-28 1.3e-33 +3.13e-02 +3.12e-02 8.5e-01 6.7e-01 3.00e-01\n",
      "38 5.5e-09 4.7e-29 2.9e-32 +3.13e-02 +3.12e-02 8.4e-01 6.7e-01 3.00e-01\n",
      "39 2.5e-09 7.3e-30 2.4e-31 +3.13e-02 +3.12e-02 6.4e-01 7.1e-01 3.00e-01\n",
      "40 1.3e-09 2.7e-30 2.3e-30 +3.13e-02 +3.12e-02 7.8e-01 7.6e-01 3.00e-01\n",
      "41 6.1e-10 5.9e-31 1.6e-28 +3.13e-02 +3.12e-02 8.3e-01 7.0e-01 3.00e-01\n",
      "42 2.6e-10 1.0e-31 3.7e-28 +3.13e-02 +3.12e-02 8.2e-01 6.0e-01 3.00e-01\n",
      "43 1.2e-10 1.9e-32 4.1e-27 +3.13e-02 +3.12e-02 8.5e-01 5.1e-01 3.00e-01\n",
      "44 5.4e-11 2.7e-33 2.8e-27 +3.13e-02 +3.12e-02 9.0e-01 4.4e-01 3.00e-01\n",
      "45 2.5e-11 2.8e-34 3.4e-26 +3.13e-02 +3.12e-02 7.9e-01 4.2e-01 3.00e-01\n",
      "46 1.4e-11 5.8e-35 2.4e-25 +3.13e-02 +3.12e-02 8.8e-01 4.9e-01 3.00e-01\n",
      "47 6.7e-12 5.8e-35 8.4e-23 +3.13e-02 +3.12e-02 9.6e-01 3.7e-01 3.00e-01\n",
      "48 3.3e-12 5.8e-35 6.0e-23 +3.13e-02 +3.12e-02 1.2e+00 4.7e-01 3.00e-01\n",
      "49 1.5e-12 5.8e-35 4.7e-23 +3.13e-02 +3.12e-02 1.2e+00 4.3e-01 3.00e-01\n",
      "50 7.2e-13 5.8e-35 3.1e-23 +3.13e-02 +3.12e-02 1.0e+00 3.7e-01 3.00e-01\n",
      "51 4.0e-13 5.8e-35 1.8e-23 +3.13e-02 +3.12e-02 1.1e+00 5.6e-01 3.00e-01\n",
      "52 1.9e-13 5.8e-35 8.2e-24 +3.13e-02 +3.12e-02 9.9e-01 4.4e-01 3.00e-01\n",
      "53 9.5e-14 5.8e-35 1.1e-23 +3.13e-02 +3.12e-02 1.1e+00 4.6e-01 3.00e-01\n",
      "54 4.5e-14 5.8e-35 7.0e-24 +3.13e-02 +3.12e-02 1.0e+00 5.5e-01 3.00e-01\n",
      "55 2.1e-14 5.8e-35 3.4e-24 +3.13e-02 +3.12e-02 9.3e-01 4.9e-01 3.00e-01\n",
      "56 1.1e-14 5.8e-35 3.6e-24 +3.13e-02 +3.12e-02 1.0e+00 5.0e-01 3.00e-01\n",
      "57 4.9e-15 5.8e-35 3.2e-24 +3.13e-02 +3.12e-02 1.0e+00 5.5e-01 3.00e-01\n",
      "58 2.3e-15 5.8e-35 1.5e-24 +3.13e-02 +3.12e-02 9.3e-01 4.8e-01 3.00e-01\n",
      "59 1.2e-15 5.8e-35 7.5e-25 +3.13e-02 +3.12e-02 1.0e+00 5.1e-01 3.00e-01\n",
      "60 5.4e-16 5.8e-35 3.5e-25 +3.13e-02 +3.12e-02 1.1e+00 4.8e-01 3.00e-01\n",
      "61 2.6e-16 5.8e-35 1.9e-25 +3.13e-02 +3.12e-02 1.0e+00 4.7e-01 3.00e-01\n",
      "62 1.3e-16 5.8e-35 1.0e-25 +3.13e-02 +3.12e-02 1.1e+00 4.9e-01 3.00e-01\n",
      "63 6.5e-17 5.8e-35 6.2e-26 +3.13e-02 +3.12e-02 1.1e+00 4.6e-01 3.00e-01\n",
      "64 3.2e-17 5.8e-35 3.3e-26 +3.13e-02 +3.12e-02 1.1e+00 4.6e-01 3.00e-01\n",
      "65 1.7e-17 5.8e-35 2.1e-26 +3.13e-02 +3.12e-02 1.2e+00 4.6e-01 3.00e-01\n",
      "66 8.4e-18 5.8e-35 1.2e-26 +3.13e-02 +3.12e-02 1.2e+00 4.6e-01 3.00e-01\n",
      "67 4.4e-18 5.8e-35 6.5e-27 +3.13e-02 +3.12e-02 1.2e+00 4.6e-01 3.00e-01\n",
      "68 2.3e-18 5.8e-35 3.5e-27 +3.13e-02 +3.12e-02 1.2e+00 4.7e-01 3.00e-01\n",
      "69 1.2e-18 5.8e-35 1.9e-27 +3.13e-02 +3.12e-02 1.1e+00 4.9e-01 3.00e-01\n",
      "70 6.7e-19 5.8e-35 1.0e-27 +3.13e-02 +3.12e-02 1.1e+00 4.6e-01 3.00e-01\n",
      "71 3.6e-19 5.8e-35 5.9e-28 +3.13e-02 +3.12e-02 1.1e+00 5.5e-01 3.00e-01\n",
      "72 1.8e-19 5.8e-35 2.7e-28 +3.13e-02 +3.12e-02 1.0e+00 4.0e-01 3.00e-01\n",
      "73 1.0e-19 5.8e-35 1.6e-28 +3.13e-02 +3.12e-02 1.2e+00 5.5e-01 3.00e-01\n",
      "74 4.7e-20 5.8e-35 7.0e-29 +3.13e-02 +3.12e-02 9.6e-01 3.8e-01 3.00e-01\n",
      "75 2.8e-20 5.8e-35 4.7e-29 +3.13e-02 +3.12e-02 1.2e+00 5.3e-01 3.00e-01\n",
      "76 1.4e-20 5.8e-35 2.2e-29 +3.13e-02 +3.12e-02 9.3e-01 4.4e-01 3.00e-01\n",
      "77 8.0e-21 5.8e-35 1.3e-29 +3.13e-02 +3.12e-02 1.1e+00 5.2e-01 3.00e-01\n",
      "78 4.0e-21 5.8e-35 5.9e-30 +3.13e-02 +3.12e-02 9.4e-01 5.0e-01 3.00e-01\n",
      "79 2.1e-21 5.8e-35 2.9e-30 +3.12e-02 +3.12e-02 1.0e+00 5.1e-01 3.00e-01\n",
      "80 1.1e-21 5.8e-35 1.5e-30 +3.12e-02 +3.12e-02 9.4e-01 4.7e-01 3.00e-01\n",
      "81 5.8e-22 5.8e-35 8.1e-31 +3.12e-02 +3.12e-02 1.0e+00 4.3e-01 3.00e-01\n",
      "82 3.1e-22 5.8e-35 4.6e-31 +3.12e-02 +3.12e-02 1.0e+00 5.5e-01 3.00e-01\n",
      "83 1.5e-22 5.8e-35 2.1e-31 +3.12e-02 +3.12e-02 9.9e-01 3.9e-01 3.00e-01\n",
      "84 8.5e-23 5.8e-35 1.3e-31 +3.12e-02 +3.12e-02 1.2e+00 5.6e-01 3.00e-01\n",
      "85 3.9e-23 5.8e-35 5.7e-32 +3.12e-02 +3.12e-02 9.4e-01 3.4e-01 3.00e-01\n",
      "86 2.4e-23 5.8e-35 3.7e-32 +3.12e-02 +3.12e-02 1.1e+00 4.7e-01 3.00e-01\n",
      "87 1.3e-23 5.8e-35 1.9e-32 +3.12e-02 +3.12e-02 9.9e-01 5.3e-01 3.00e-01\n",
      "88 6.8e-24 5.8e-35 9.2e-33 +3.12e-02 +3.12e-02 1.0e+00 5.5e-01 3.00e-01\n",
      "89 3.3e-24 5.8e-35 4.1e-33 +3.12e-02 +3.12e-02 1.0e+00 4.8e-01 3.00e-01\n",
      "90 1.7e-24 5.8e-35 2.3e-33 +3.12e-02 +3.12e-02 1.0e+00 4.8e-01 3.00e-01\n",
      "91 8.6e-25 5.8e-35 1.3e-33 +3.12e-02 +3.12e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "92 4.8e-25 5.8e-35 7.5e-34 +3.12e-02 +3.12e-02 1.2e+00 4.4e-01 3.00e-01\n",
      "93 2.5e-25 5.8e-35 4.2e-34 +3.12e-02 +3.12e-02 1.3e+00 4.4e-01 3.00e-01\n",
      "94 1.4e-25 5.8e-35 2.4e-34 +3.12e-02 +3.12e-02 1.2e+00 4.5e-01 3.00e-01\n",
      "95 7.5e-26 5.8e-35 1.3e-34 +3.12e-02 +3.12e-02 1.1e+00 4.7e-01 3.00e-01\n",
      "96 4.2e-26 5.8e-35 7.3e-35 +3.12e-02 +3.12e-02 1.1e+00 5.3e-01 3.00e-01\n",
      "97 2.1e-26 5.8e-35 3.6e-35 +3.12e-02 +3.12e-02 1.1e+00 4.2e-01 3.00e-01\n",
      "98 1.2e-26 5.8e-35 2.1e-35 +3.12e-02 +3.12e-02 1.2e+00 5.9e-01 3.00e-01\n",
      "99 5.5e-27 5.8e-35 8.6e-36 +3.12e-02 +3.12e-02 9.5e-01 3.8e-01 3.00e-01\n",
      "100 3.2e-27 5.8e-35 5.4e-36 +3.12e-02 +3.12e-02 1.2e+00 5.5e-01 3.00e-01\n",
      "101 1.5e-27 5.8e-35 2.3e-36 +3.12e-02 +3.12e-02 7.5e-01 2.4e-01 1.00e-01\n",
      "102 8.8e-28 5.8e-35 2.1e-36 +3.12e-02 +3.12e-02 9.2e-01 4.5e-01 1.00e-01\n",
      "103 4.1e-28 5.8e-35 1.7e-36 +3.12e-02 +3.12e-02 1.1e+00 4.5e-01 1.00e-01\n",
      "104 1.9e-28 5.8e-35 1.3e-36 +3.12e-02 +3.12e-02 1.1e+00 6.8e-01 1.00e-01\n",
      "105 6.8e-29 5.8e-35 6.5e-37 +3.12e-02 +3.12e-02 1.0e+00 6.3e-01 1.00e-01\n",
      "106 2.5e-29 5.8e-35 2.2e-37 +3.12e-02 +3.12e-02 1.1e+00 6.8e-01 1.00e-01\n",
      "107 8.0e-30 5.8e-35 6.6e-38 +3.12e-02 +3.12e-02 1.0e+00 6.9e-01 1.00e-01\n",
      "108 2.8e-30 5.8e-35 1.9e-38 +3.12e-02 +3.12e-02 9.0e-01 6.9e-01 1.00e-01\n",
      "109 9.8e-31 5.8e-35 5.9e-39 +3.12e-02 +3.12e-02 8.5e-01 6.3e-01 1.00e-01\n",
      "110 4.0e-31 5.8e-35 2.3e-39 +3.12e-02 +3.12e-02 8.3e-01 5.5e-01 1.00e-01\n",
      "111 1.9e-31 5.8e-35 1.1e-39 +3.12e-02 +3.12e-02 8.3e-01 5.1e-01 1.00e-01\n",
      "112 9.6e-32 5.8e-35 4.9e-40 +3.12e-02 +3.12e-02 7.1e-01 5.0e-01 1.00e-01\n",
      "113 5.2e-32 5.8e-35 2.6e-40 +3.12e-02 +3.12e-02 8.7e-01 6.1e-01 1.00e-01\n",
      "114 2.3e-32 5.8e-35 1.0e-40 +3.12e-02 +3.12e-02 4.1e-01 3.4e-01 1.00e-01\n",
      "115 1.6e-32 5.8e-35 6.8e-41 +3.12e-02 +3.12e-02 4.1e-01 3.4e-01 1.00e-01\n",
      "\n",
      "phase.value = pdOPT     \n",
      "   Iteration = 115\n",
      "          mu = 1.5506314826699708e-32\n",
      "relative gap = 2.6195838734430322e-65\n",
      "         gap = 2.8050923521499772e-29\n",
      "      digits = 6.3076617713498024e+01\n",
      "objValPrimal = 3.124999999999999999999999998844957985046689216030e-02\n",
      "objValDual   = 3.124999999999999999999999998844957985046689216030e-02\n",
      "p.feas.error = 5.8424257874045720e-31\n",
      "d.feas.error = 1.7568664762720749e-35\n",
      "relative eps = 1.2154326714572501e-63\n",
      "total time   = 2846.760\n",
      "  main loop time = 2844.990000\n",
      "      total time = 2846.760000\n",
      "file   read time = 1.720000\n",
      "Starting the rounding of the result\n",
      "Flattening X matrices\n",
      "This took 40.47292733192444s\n",
      "Correcting flat X matrices\n",
      "Dimensions:  (69, 17518)\n",
      "This took 3.396013021469116s\n",
      "Unflattening X matrices\n",
      "Linear coefficient is negative: -572871/1048576\n",
      "This took 0.021845340728759766s\n",
      "Calculating resulting bound\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|█████████████████████████████████████████| 44/44 [1:07:45<00:00, 92.41s/it]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "This took 4065.8272800445557s\n",
      "Final rounded bound is 1/32\n",
      "The found lower bound is 1/32~0.0312500000000000\n"
     ]
    }
   ],
   "source": [
    "s = 6\n",
    "target_size = 8\n",
    "\n",
    "G = GraphTheory\n",
    "G.printlevel(1)\n",
    "G.reset()\n",
    "E3 = G(3)\n",
    "C5 = G(5, edges=[[0, 1], [1, 2], [2, 3], [3, 4], [4, 0]])\n",
    "G.exclude([E3, C5])\n",
    "\n",
    "\n",
    "cons = G.blowup_construction(target_size, 2, edges=[[0, 0], [1, 1]])\n",
    "target = G(s, edges=list(itertools.combinations(range(s), 2)))\n",
    "lb = cons.density(target)\n",
    "print(f\"The density of K_{s} in construction is {lb}~{lb.n()}\")\n",
    "\n",
    "G.solve_sdp(\n",
    "    target, target_size, file=f\"certificates/BB_e3c5_s{s}_problem\", \n",
    "    construction=cons, maximize=False, \n",
    "    solver=\"/usr/local/bin/sdpa_qd\"\n",
    ")\n",
    "ub = G.round_solution(\n",
    "    f\"certificates/BB_e3c5_s{s}_problem\", f\"certificates/BB_e3c5_s{s}_cert\", \n",
    "    denom=2**20, kernel_denom=2**15, kernel_threshold=1e-5\n",
    ")\n",
    "print(f\"The found lower bound is {ub}~{ub.n()}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "83c5f638-c252-4297-bd98-7561b3816d90",
   "metadata": {},
   "source": [
    "Calculations for $er_{s}(E_4, C_5')$\n",
    "------------"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "a8b8d04b-dd46-4895-8ee5-8ce9d631b08f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The density of K_4 in construction is 1/27~0.0370370370370370\n",
      "Base flags generated, their number is 674\n",
      "The relevant ftypes are constructed, their number is 34\n",
      "Block sizes before symmetric/asymmetric change is applied: [19, 53, 67, 69, 72, 23, 25, 23, 26, 26, 26, 28, 25, 32, 26, 28, 28, 28, 32, 31, 28, 28, 32, 32, 32, 32, 28, 32, 32, 32, 32, 32, 32, 32]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Done with mult table for Ftype on 5 points with edges=(01 02 03 04 12 13 14 23 24 34): : 34it [01:15,  2.21s/it]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Adjusting table with kernels from construction\n",
      "Tables finished\n",
      "Constraints finished\n",
      "Running SDPA QD. Used block sizes are [18, 16, 36, 44, 22, 45, 24, 25, 46, 8, 14, 8, 16, 14, 9, 14, 12, 20, 6, 18, 8, 17, 11, 9, 16, 11, 20, 14, 12, 17, 11, 15, 13, 20, 8, 24, 8, 7, 24, 20, 8, 9, 19, 12, 20, 9, 22, 24, 8, 20, 12, 9, 19, 16, 16, 20, 12, 18, 14, 18, 14, 12, 20, 12, 20, 5, 26, -674, -2]\n",
      "SDPA-QD start at    Tue Feb  3 10:12:29 2026\n",
      "data      is problem.dat-s : sparse\n",
      "out       is sdpa.out\n",
      "\n",
      "set       is DEFAULT\n",
      "DENSE computations\n",
      "   mu      thetaP  thetaD  objP      objD      alphaP  alphaD  beta \n",
      " 0 1.0e+08 1.0e+00 1.0e+00 -0.00e+00 -0.00e+00 7.5e-01 7.6e-01 3.00e-01\n",
      " 1 3.6e+07 2.5e-01 2.4e-01 +1.17e+03 -1.34e+04 7.5e-01 6.2e-01 3.00e-01\n",
      " 2 1.3e+07 6.3e-02 9.0e-02 +1.19e+03 -2.11e+04 7.9e-01 7.7e-01 3.00e-01\n",
      " 3 3.8e+06 1.3e-02 2.1e-02 +7.30e+02 -3.26e+04 8.3e-01 1.0e+00 3.00e-01\n",
      " 4 1.1e+06 2.2e-03 2.4e-64 +1.59e+02 -5.34e+04 8.2e-01 8.2e-01 3.00e-01\n",
      " 5 2.8e+05 3.9e-04 1.9e-64 +2.27e+01 -7.98e+04 9.0e-01 9.0e-01 3.00e-01\n",
      " 6 4.3e+04 4.0e-05 8.9e-64 +2.36e+00 -1.23e+05 8.9e-01 8.9e-01 3.00e-01\n",
      " 7 7.1e+03 4.2e-06 5.6e-64 +3.31e-01 -1.85e+05 8.4e-01 8.4e-01 3.00e-01\n",
      " 8 1.8e+03 6.6e-07 9.5e-64 +1.06e-01 -2.55e+05 5.9e-01 5.9e-01 3.00e-01\n",
      " 9 1.0e+03 2.7e-07 4.6e-64 +7.73e-02 -2.76e+05 7.1e-01 9.7e-01 3.00e-01\n",
      "10 4.7e+02 8.0e-08 4.9e-63 +7.07e-02 -2.31e+05 5.6e-01 6.6e-01 3.00e-01\n",
      "11 2.8e+02 3.5e-08 9.5e-63 +6.98e-02 -1.59e+05 6.0e-01 5.5e-01 3.00e-01\n",
      "12 1.5e+02 1.4e-08 3.1e-62 +8.06e-02 -1.09e+05 6.5e-01 6.4e-01 3.00e-01\n",
      "13 8.0e+01 5.0e-09 1.3e-62 +9.17e-02 -6.89e+04 6.8e-01 5.5e-01 3.00e-01\n",
      "14 4.2e+01 1.6e-09 4.0e-62 +9.95e-02 -4.70e+04 8.0e-01 5.6e-01 3.00e-01\n",
      "15 2.1e+01 3.2e-10 9.2e-62 +1.03e-01 -3.06e+04 8.1e-01 6.7e-01 3.00e-01\n",
      "16 1.0e+01 5.9e-11 6.2e-61 +1.04e-01 -1.68e+04 8.5e-01 6.3e-01 3.00e-01\n",
      "17 5.5e+00 8.6e-12 9.5e-60 +1.02e-01 -9.66e+03 8.9e-01 9.7e-01 3.00e-01\n",
      "18 1.8e+00 9.5e-13 3.7e-59 +1.01e-01 -3.20e+03 8.8e-01 1.1e+00 3.00e-01\n",
      "19 4.1e-01 1.1e-13 1.8e-57 +1.00e-01 -7.29e+02 8.6e-01 1.2e+00 3.00e-01\n",
      "20 7.9e-02 1.6e-14 4.6e-56 +1.00e-01 -1.40e+02 8.8e-01 1.2e+00 3.00e-01\n",
      "21 1.5e-02 1.9e-15 4.1e-55 +9.98e-02 -2.59e+01 8.9e-01 1.2e+00 3.00e-01\n",
      "22 2.7e-03 2.1e-16 1.5e-53 +9.90e-02 -4.72e+00 8.9e-01 1.2e+00 3.00e-01\n",
      "23 4.7e-04 2.3e-17 5.9e-52 +9.56e-02 -7.51e-01 8.9e-01 1.1e+00 3.00e-01\n",
      "24 1.2e-04 2.4e-18 1.5e-49 +8.30e-02 -1.38e-01 7.3e-01 8.4e-01 3.00e-01\n",
      "25 5.2e-05 6.5e-19 1.1e-48 +6.76e-02 -2.60e-02 6.0e-01 7.1e-01 3.00e-01\n",
      "26 2.7e-05 2.6e-19 8.0e-48 +5.76e-02 +8.91e-03 6.3e-01 6.7e-01 3.00e-01\n",
      "27 1.5e-05 9.5e-20 3.0e-47 +5.00e-02 +2.37e-02 7.4e-01 5.0e-01 3.00e-01\n",
      "28 8.6e-06 2.5e-20 1.6e-46 +4.47e-02 +2.94e-02 8.1e-01 5.4e-01 3.00e-01\n",
      "29 4.8e-06 4.7e-21 2.8e-46 +4.21e-02 +3.34e-02 8.0e-01 4.0e-01 3.00e-01\n",
      "30 3.0e-06 9.5e-22 4.6e-45 +4.04e-02 +3.50e-02 8.1e-01 4.8e-01 3.00e-01\n",
      "31 1.7e-06 1.8e-22 1.8e-44 +3.92e-02 +3.61e-02 7.1e-01 4.1e-01 3.00e-01\n",
      "32 1.0e-06 5.2e-23 6.3e-43 +3.84e-02 +3.65e-02 7.6e-01 5.1e-01 3.00e-01\n",
      "33 5.7e-07 1.3e-23 7.7e-42 +3.78e-02 +3.68e-02 7.4e-01 4.7e-01 3.00e-01\n",
      "34 3.1e-07 3.2e-24 3.0e-41 +3.75e-02 +3.69e-02 7.7e-01 5.3e-01 3.00e-01\n",
      "35 1.6e-07 7.3e-25 3.7e-40 +3.73e-02 +3.70e-02 6.7e-01 4.4e-01 3.00e-01\n",
      "36 9.2e-08 2.4e-25 1.9e-39 +3.72e-02 +3.70e-02 8.0e-01 5.0e-01 3.00e-01\n",
      "37 4.6e-08 4.9e-26 9.1e-39 +3.71e-02 +3.70e-02 7.8e-01 4.9e-01 3.00e-01\n",
      "38 2.3e-08 1.1e-26 6.8e-38 +3.71e-02 +3.70e-02 7.5e-01 4.6e-01 3.00e-01\n",
      "39 1.2e-08 2.6e-27 6.0e-37 +3.71e-02 +3.70e-02 4.8e-01 4.9e-01 3.00e-01\n",
      "40 8.1e-09 1.4e-27 8.1e-36 +3.70e-02 +3.70e-02 7.2e-01 6.2e-01 3.00e-01\n",
      "41 4.1e-09 3.8e-28 2.0e-34 +3.70e-02 +3.70e-02 6.6e-01 5.7e-01 3.00e-01\n",
      "42 2.3e-09 1.3e-28 1.2e-34 +3.70e-02 +3.70e-02 7.5e-01 5.2e-01 3.00e-01\n",
      "43 1.1e-09 3.2e-29 5.0e-34 +3.70e-02 +3.70e-02 8.0e-01 4.8e-01 3.00e-01\n",
      "44 5.3e-10 6.5e-30 1.0e-33 +3.70e-02 +3.70e-02 7.7e-01 4.3e-01 3.00e-01\n",
      "45 2.7e-10 1.5e-30 7.3e-33 +3.70e-02 +3.70e-02 7.6e-01 3.6e-01 3.00e-01\n",
      "46 1.4e-10 3.6e-31 6.6e-32 +3.70e-02 +3.70e-02 8.0e-01 3.5e-01 3.00e-01\n",
      "47 7.5e-11 7.1e-32 5.3e-31 +3.70e-02 +3.70e-02 7.0e-01 3.5e-01 3.00e-01\n",
      "48 4.5e-11 2.2e-32 1.3e-29 +3.70e-02 +3.70e-02 2.7e-01 4.3e-01 3.00e-01\n",
      "49 3.5e-11 1.6e-32 3.6e-28 +3.70e-02 +3.70e-02 5.8e-01 3.3e-01 3.00e-01\n",
      "50 2.2e-11 6.6e-33 4.1e-27 +3.70e-02 +3.70e-02 6.2e-01 4.0e-01 3.00e-01\n",
      "51 1.3e-11 2.5e-33 2.5e-27 +3.70e-02 +3.70e-02 8.2e-01 3.4e-01 3.00e-01\n",
      "52 6.9e-12 4.7e-34 1.6e-27 +3.70e-02 +3.70e-02 8.5e-01 4.9e-01 3.00e-01\n",
      "53 3.4e-12 6.9e-35 1.2e-26 +3.70e-02 +3.70e-02 8.2e-01 3.7e-01 3.00e-01\n",
      "54 1.8e-12 6.9e-35 5.2e-25 +3.70e-02 +3.70e-02 8.3e-01 3.2e-01 3.00e-01\n",
      "55 1.0e-12 6.9e-35 1.4e-24 +3.70e-02 +3.70e-02 9.1e-01 3.5e-01 3.00e-01\n",
      "56 5.8e-13 6.9e-35 1.4e-24 +3.70e-02 +3.70e-02 9.6e-01 3.9e-01 3.00e-01\n",
      "57 3.2e-13 6.9e-35 1.6e-24 +3.70e-02 +3.70e-02 9.3e-01 3.8e-01 3.00e-01\n",
      "58 1.9e-13 6.9e-35 2.9e-24 +3.70e-02 +3.70e-02 9.3e-01 3.6e-01 3.00e-01\n",
      "59 1.1e-13 6.9e-35 2.0e-24 +3.70e-02 +3.70e-02 9.6e-01 3.9e-01 3.00e-01\n",
      "60 6.5e-14 6.9e-35 1.2e-24 +3.70e-02 +3.70e-02 9.7e-01 4.1e-01 3.00e-01\n",
      "61 3.8e-14 6.9e-35 1.2e-24 +3.70e-02 +3.70e-02 9.3e-01 4.1e-01 3.00e-01\n",
      "62 2.2e-14 6.9e-35 7.2e-25 +3.70e-02 +3.70e-02 9.3e-01 4.0e-01 3.00e-01\n",
      "63 1.3e-14 6.9e-35 4.9e-25 +3.70e-02 +3.70e-02 9.4e-01 4.2e-01 3.00e-01\n",
      "64 7.5e-15 6.9e-35 2.9e-25 +3.70e-02 +3.70e-02 9.4e-01 4.3e-01 3.00e-01\n",
      "65 4.3e-15 6.9e-35 1.7e-25 +3.70e-02 +3.70e-02 9.3e-01 4.2e-01 3.00e-01\n",
      "66 2.5e-15 6.9e-35 9.8e-26 +3.70e-02 +3.70e-02 9.3e-01 4.1e-01 3.00e-01\n",
      "67 1.5e-15 6.9e-35 5.7e-26 +3.70e-02 +3.70e-02 9.5e-01 4.1e-01 3.00e-01\n",
      "68 8.5e-16 6.9e-35 3.1e-26 +3.70e-02 +3.70e-02 9.6e-01 4.2e-01 3.00e-01\n",
      "69 4.9e-16 6.9e-35 1.8e-26 +3.70e-02 +3.70e-02 9.5e-01 4.1e-01 3.00e-01\n",
      "70 2.9e-16 6.9e-35 1.0e-26 +3.70e-02 +3.70e-02 9.6e-01 4.1e-01 3.00e-01\n",
      "71 1.7e-16 6.9e-35 6.2e-27 +3.70e-02 +3.70e-02 9.7e-01 4.1e-01 3.00e-01\n",
      "72 1.0e-16 6.9e-35 3.5e-27 +3.70e-02 +3.70e-02 9.8e-01 4.1e-01 3.00e-01\n",
      "73 5.9e-17 6.9e-35 2.1e-27 +3.70e-02 +3.70e-02 9.8e-01 4.1e-01 3.00e-01\n",
      "74 3.4e-17 6.9e-35 1.2e-27 +3.70e-02 +3.70e-02 9.8e-01 4.1e-01 3.00e-01\n",
      "75 2.0e-17 6.9e-35 7.2e-28 +3.70e-02 +3.70e-02 9.9e-01 4.1e-01 3.00e-01\n",
      "76 1.2e-17 6.9e-35 4.2e-28 +3.70e-02 +3.70e-02 9.9e-01 4.1e-01 3.00e-01\n",
      "77 7.0e-18 6.9e-35 2.5e-28 +3.70e-02 +3.70e-02 9.9e-01 4.1e-01 3.00e-01\n",
      "78 4.1e-18 6.9e-35 1.4e-28 +3.70e-02 +3.70e-02 9.9e-01 4.1e-01 3.00e-01\n",
      "79 2.4e-18 6.9e-35 8.5e-29 +3.70e-02 +3.70e-02 9.9e-01 4.1e-01 3.00e-01\n",
      "80 1.4e-18 6.9e-35 5.0e-29 +3.70e-02 +3.70e-02 9.9e-01 4.1e-01 3.00e-01\n",
      "81 8.5e-19 6.9e-35 2.9e-29 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "82 5.0e-19 6.9e-35 1.7e-29 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "83 2.9e-19 6.9e-35 9.9e-30 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "84 1.7e-19 6.9e-35 5.9e-30 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "85 1.0e-19 6.9e-35 3.4e-30 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "86 6.0e-20 6.9e-35 2.0e-30 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "87 3.6e-20 6.9e-35 1.2e-30 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "88 2.1e-20 6.9e-35 7.0e-31 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "89 1.2e-20 6.9e-35 4.1e-31 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "90 7.3e-21 6.9e-35 2.4e-31 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "91 4.3e-21 6.9e-35 1.4e-31 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "92 2.5e-21 6.9e-35 8.1e-32 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "93 1.5e-21 6.9e-35 4.8e-32 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "94 8.7e-22 6.9e-35 2.9e-32 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "95 5.2e-22 6.9e-35 1.7e-32 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "96 3.0e-22 6.9e-35 9.8e-33 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "97 1.8e-22 6.9e-35 6.0e-33 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "98 1.1e-22 6.9e-35 3.4e-33 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "99 6.2e-23 6.9e-35 2.0e-33 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "100 3.7e-23 6.9e-35 1.2e-33 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "101 2.1e-23 6.9e-35 7.1e-34 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "102 1.3e-23 6.9e-35 4.2e-34 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "103 7.5e-24 6.9e-35 2.4e-34 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "104 4.4e-24 6.9e-35 1.4e-34 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "105 2.6e-24 6.9e-35 8.9e-35 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "106 1.5e-24 6.9e-35 5.3e-35 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "107 9.0e-25 6.9e-35 3.1e-35 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "108 5.3e-25 6.9e-35 1.8e-35 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "109 3.1e-25 6.9e-35 1.1e-35 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "110 1.8e-25 6.9e-35 6.3e-36 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "111 1.1e-25 6.9e-35 3.7e-36 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "112 6.3e-26 6.9e-35 2.2e-36 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "113 3.7e-26 6.9e-35 1.3e-36 +3.70e-02 +3.70e-02 1.0e+00 4.1e-01 3.00e-01\n",
      "114 2.2e-26 6.9e-35 7.1e-37 +3.70e-02 +3.70e-02 1.0e+00 4.2e-01 3.00e-01\n",
      "115 1.3e-26 6.9e-35 4.2e-37 +3.70e-02 +3.70e-02 6.1e-01 2.4e-01 1.00e-01\n",
      "116 8.3e-27 6.9e-35 6.4e-37 +3.70e-02 +3.70e-02 9.6e-01 6.0e-01 3.00e-01\n",
      "117 4.4e-27 6.9e-35 4.1e-37 +3.70e-02 +3.70e-02 7.0e-01 3.6e-01 1.00e-01\n",
      "118 2.3e-27 6.9e-35 3.2e-37 +3.70e-02 +3.70e-02 5.3e-01 4.1e-01 1.00e-01\n",
      "119 1.4e-27 6.9e-35 2.1e-37 +3.70e-02 +3.70e-02 8.8e-01 4.0e-01 1.00e-01\n",
      "120 6.4e-28 6.9e-35 1.3e-37 +3.70e-02 +3.70e-02 9.2e-01 7.0e-01 1.00e-01\n",
      "121 2.0e-28 6.9e-35 4.9e-38 +3.70e-02 +3.70e-02 7.4e-01 4.9e-01 1.00e-01\n",
      "122 1.0e-28 6.9e-35 2.7e-38 +3.70e-02 +3.70e-02 9.3e-01 5.9e-01 1.00e-01\n",
      "123 3.9e-29 6.9e-35 1.2e-38 +3.70e-02 +3.70e-02 8.5e-01 6.4e-01 1.00e-01\n",
      "124 1.5e-29 6.9e-35 4.2e-39 +3.70e-02 +3.70e-02 8.4e-01 5.5e-01 1.00e-01\n",
      "125 6.8e-30 6.9e-35 2.0e-39 +3.70e-02 +3.70e-02 7.8e-01 4.6e-01 1.00e-01\n",
      "126 3.7e-30 6.9e-35 1.1e-39 +3.70e-02 +3.70e-02 7.8e-01 4.3e-01 1.00e-01\n",
      "127 2.1e-30 6.9e-35 6.2e-40 +3.70e-02 +3.70e-02 8.9e-01 5.0e-01 1.00e-01\n",
      "128 1.1e-30 6.9e-35 3.1e-40 +3.70e-02 +3.70e-02 9.5e-01 6.0e-01 1.00e-01\n",
      "129 4.7e-31 6.9e-35 1.2e-40 +3.70e-02 +3.70e-02 8.6e-01 5.7e-01 1.00e-01\n",
      "130 2.2e-31 6.9e-35 5.2e-41 +3.70e-02 +3.70e-02 8.8e-01 6.6e-01 1.00e-01\n",
      "131 8.6e-32 6.9e-35 1.8e-41 +3.70e-02 +3.70e-02 1.9e-01 1.7e-01 1.00e-01\n",
      "132 7.3e-32 6.9e-35 1.5e-41 +3.70e-02 +3.70e-02 1.9e-01 1.7e-01 1.00e-01\n",
      "\n",
      "phase.value = pdOPT     \n",
      "   Iteration = 132\n",
      "          mu = 7.3270687213196072e-32\n",
      "relative gap = 2.9673649205499371e-66\n",
      "         gap = 1.3115453011162098e-28\n",
      "      digits = 6.4096265277580855e+01\n",
      "objValPrimal = 3.703703703703703703703703697785716320689972141445e-02\n",
      "objValDual   = 3.703703703703703703703703697785716320689972141445e-02\n",
      "p.feas.error = 6.8864283908768700e-31\n",
      "d.feas.error = 2.6454131473726643e-35\n",
      "relative eps = 1.2154326714572501e-63\n",
      "total time   = 1372.790\n",
      "  main loop time = 1371.160000\n",
      "      total time = 1372.790000\n",
      "file   read time = 1.590000\n",
      "Starting the rounding of the result\n",
      "Flattening X matrices\n",
      "This took 17.74090552330017s\n",
      "Correcting flat X matrices\n",
      "Dimensions:  (54, 10055)\n",
      "This took 3.4253108501434326s\n",
      "Unflattening X matrices\n",
      "Linear coefficient is negative: -1958995/1048576\n",
      "This took 0.010946035385131836s\n",
      "Calculating resulting bound\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|███████████████████████████████████████████| 34/34 [04:27<00:00,  7.87s/it]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "This took 267.71143078804016s\n",
      "Final rounded bound is 1/27\n",
      "The found lower bound is 1/27~0.0370370370370370\n"
     ]
    }
   ],
   "source": [
    "s = 4\n",
    "target_size = 7\n",
    "\n",
    "G = GraphTheory\n",
    "G.printlevel(1)\n",
    "G.reset()\n",
    "E4 = G(4)\n",
    "C5pK1 = G(6, edges=[[0, 1], [1, 2], [2, 3], [3, 4], [4, 0]])\n",
    "G.exclude([E4, C5pK1])\n",
    "\n",
    "\n",
    "cons = G.blowup_construction(target_size, 3, edges=[[0, 0], [1, 1], [2, 2]])\n",
    "target = G(s, edges=list(itertools.combinations(range(s), 2)))\n",
    "lb = cons.density(target)\n",
    "print(f\"The density of K_{s} in construction is {lb}~{lb.n()}\")\n",
    "\n",
    "G.solve_sdp(\n",
    "    target, target_size, file=f\"certificates/BB_e4c5k1_s{s}_problem\", \n",
    "    construction=cons, maximize=False, \n",
    "    solver=\"/usr/local/bin/sdpa_qd\"\n",
    ")\n",
    "ub = G.round_solution(\n",
    "    f\"certificates/BB_e4c5k1_s{s}_problem\", f\"certificates/BB_e4c5k1_s{s}_cert\", \n",
    "    denom=2**20, kernel_denom=2**15, kernel_threshold=1e-5\n",
    ")\n",
    "print(f\"The found lower bound is {ub}~{ub.n()}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1d510807-9139-44a0-a19e-7f22c9ef72d4",
   "metadata": {},
   "source": [
    "Getting structural results\n",
    "===========\n",
    "\n",
    "Perfect stability for $er_8(E_3)$\n",
    "---------"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "8f028aba-3550-4d25-83a9-4566fe44f0e3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "checking stability for certificates/er83_cert.pickle\n",
      "Target size is  8\n",
      "Compl slackness holds!\n",
      "Checking nullity for Ftype on 6 points with edges=(02 04 05 12 13 15 25 34 35 45)\n",
      "Nullity is 1 for type (7, (6, (0, 1, 2, 3, 4, 5), (('edges', ((0, 2), (0, 4), (0, 5), (1, 2), (1, 3), (1, 5), (2, 5), (3, 4), (3, 5), (4, 5))),)))\n"
     ]
    }
   ],
   "source": [
    "from fractions import Fraction\n",
    "from sage.algebras.combinatorial_theory import _unflatten_matrix\n",
    "import pickle\n",
    "\n",
    "\n",
    "G = GraphTheory\n",
    "G.reset()\n",
    "E3 = G(3)\n",
    "G.exclude(E3)\n",
    "\n",
    "clebsch_edges = []\n",
    "def sbin(n):\n",
    "    return sum(map(int,\"{0:b}\".format(n)))\n",
    "for xx in range(2**4):\n",
    "    xxp = xx<<1 if sbin(xx)%2==0 else (xx<<1) + 1\n",
    "    for yy in range(xx, 2**4):\n",
    "        yyp = yy<<1 if sbin(yy)%2==0 else (yy<<1) + 1\n",
    "        hd = sbin(xxp ^^ yyp)\n",
    "        if hd!=4:\n",
    "            clebsch_edges.append([xx, yy])\n",
    "\n",
    "def to_sage(dim, data):\n",
    "    if dim==0:\n",
    "        if isinstance(data, Fraction):\n",
    "            return QQ(data)\n",
    "        if isinstance(data, float):\n",
    "            return RR(data)\n",
    "        return data\n",
    "    return [to_sage(dim-1, xx) for xx in data]\n",
    "\n",
    "cert_file = \"certificates/er83_cert.pickle\"\n",
    "\n",
    "print(\"checking stability for \" + cert_file)\n",
    "G.printlevel(0)\n",
    "with open(cert_file, \"rb\") as f:\n",
    "    certificate = pickle.load(f)\n",
    "target_size = certificate[\"target size\"]\n",
    "original_bound = to_sage(0, certificate[\"result\"])\n",
    "print(\"Target size is \", target_size)\n",
    "\n",
    "construction = G.blowup_construction(target_size, 16, edges=clebsch_edges)\n",
    "cvals = construction.values()\n",
    "svals = to_sage(1, certificate[\"slack vector\"])\n",
    "assert(len(cvals)==len(svals))\n",
    "correct_slacks = True\n",
    "for ii in range(len(svals)):\n",
    "    if svals[ii]==0 and cvals[ii]==0:\n",
    "        correct_slacks = False\n",
    "if not correct_slacks:\n",
    "    print(\"Compl slackness fails, the following flags violate it:\")\n",
    "    for ii,ff in enumerate(G.generate(target_size)):\n",
    "        if svals[ii]==0 and cvals[ii]==0:\n",
    "            print(ff)\n",
    "else:\n",
    "    print(\"Compl slackness holds!\")\n",
    "\n",
    "goal_type = G._get_relevant_ftypes(8)[31][1]\n",
    "print(f\"Checking nullity for {goal_type}\")\n",
    "\n",
    "for ii, kk in enumerate(certificate[\"typed flags\"].keys()):\n",
    "    if ii==31:\n",
    "        mat = matrix(to_sage(2, _unflatten_matrix(certificate[\"X matrices\"][ii])[0]))\n",
    "        mn = mat.nullity()\n",
    "        print(f\"Nullity is {mn} for type {kk}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "7f2fb875-095c-462f-9884-0712204786a4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Base flags generated, their number is 359\n",
      "The relevant ftypes are constructed, their number is 46\n",
      "Block sizes before symmetric/asymmetric change is applied: [34, 57, 46, 67, 56, 80, 70, 108, 177, 15, 19, 16, 18, 20, 14, 17, 22, 22, 21, 18, 19, 16, 18, 23, 21, 33, 26, 24, 18, 23, 19, 28, 34, 25, 27, 24, 21, 25, 36, 29, 30, 27, 40, 36, 48, 64]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Done with mult table for Ftype on 6 points with edges=(01 02 03 04 05 12 13 14 15 23 24 25 34 35 45): : 46it [08:55, 11.63s/it]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Tables finished\n",
      "Constraints finished\n",
      "Running sdp without construction. Used block sizes are [20, 14, 37, 20, 17, 29, 28, 39, 33, 23, 57, 23, 18, 52, 44, 64, 31, 146, 4, 11, 7, 12, 7, 9, 13, 5, 12, 8, 7, 7, 7, 10, 12, 10, 14, 8, 12, 9, 10, 8, 16, 3, 9, 7, 5, 13, 19, 4, 6, 15, 7, 26, 14, 12, 9, 15, 13, 5, 18, 5, 11, 8, 9, 19, 12, 22, 20, 5, 10, 17, 17, 7, 8, 13, 10, 15, 15, 21, 13, 16, 16, 14, 4, 23, 16, 24, 9, 27, 10, 38, 7, 57, -359, -2]\n",
      "CSDP 6.2.0\n",
      "Iter:  0 Ap: 0.00e+00 Pobj:  0.0000000e+00 Ad: 0.00e+00 Dobj:  0.0000000e+00 \n",
      "Iter:  1 Ap: 6.64e-01 Pobj: -3.0280440e+01 Ad: 4.39e-01 Dobj:  9.6788710e+00 \n",
      "Iter:  2 Ap: 1.00e+00 Pobj: -6.4848433e+01 Ad: 7.37e-01 Dobj:  1.1956528e+01 \n",
      "Iter:  3 Ap: 1.00e+00 Pobj: -6.9468698e+01 Ad: 8.87e-01 Dobj:  1.0671140e+00 \n",
      "Iter:  4 Ap: 1.00e+00 Pobj: -7.1256219e+01 Ad: 9.46e-01 Dobj:  7.7492589e-02 \n",
      "Iter:  5 Ap: 1.00e+00 Pobj: -6.5359649e+01 Ad: 7.76e-01 Dobj:  3.0581372e-02 \n",
      "Iter:  6 Ap: 1.00e+00 Pobj: -6.2907083e+01 Ad: 8.07e-01 Dobj:  2.5396537e-02 \n",
      "Iter:  7 Ap: 7.75e-01 Pobj: -3.9163482e+01 Ad: 7.13e-01 Dobj:  2.7488840e-02 \n",
      "Iter:  8 Ap: 9.10e-01 Pobj: -2.0888098e+01 Ad: 6.70e-01 Dobj:  3.0851003e-02 \n",
      "Iter:  9 Ap: 8.79e-01 Pobj: -1.4731101e+01 Ad: 6.69e-01 Dobj:  3.2316311e-02 \n",
      "Iter: 10 Ap: 6.33e-01 Pobj: -1.0706093e+01 Ad: 8.51e-01 Dobj:  2.9331875e-02 \n",
      "Iter: 11 Ap: 6.15e-01 Pobj: -6.7177967e+00 Ad: 8.65e-01 Dobj:  2.6476453e-02 \n",
      "Iter: 12 Ap: 7.98e-01 Pobj: -3.2298771e+00 Ad: 8.72e-01 Dobj:  2.4048401e-02 \n",
      "Iter: 13 Ap: 9.73e-01 Pobj: -9.0256747e-01 Ad: 9.58e-01 Dobj:  2.1102567e-02 \n",
      "Iter: 14 Ap: 9.71e-01 Pobj: -9.0419526e-02 Ad: 1.00e+00 Dobj:  1.6472182e-02 \n",
      "Iter: 15 Ap: 8.82e-01 Pobj: -5.6958306e-02 Ad: 8.25e-01 Dobj:  1.0537535e-02 \n",
      "Iter: 16 Ap: 6.46e-01 Pobj: -3.7621291e-02 Ad: 1.00e+00 Dobj:  8.8186655e-03 \n",
      "Iter: 17 Ap: 1.00e+00 Pobj: -1.6679651e-02 Ad: 1.00e+00 Dobj:  7.8409673e-03 \n",
      "Iter: 18 Ap: 1.00e+00 Pobj: -2.3788019e-03 Ad: 1.00e+00 Dobj:  6.0074257e-03 \n",
      "Iter: 19 Ap: 9.98e-01 Pobj:  1.7675671e-04 Ad: 1.00e+00 Dobj:  4.6344934e-03 \n",
      "Iter: 20 Ap: 8.59e-01 Pobj:  1.5946597e-03 Ad: 1.00e+00 Dobj:  4.0885327e-03 \n",
      "Iter: 21 Ap: 1.00e+00 Pobj:  2.4219015e-03 Ad: 1.00e+00 Dobj:  3.6405588e-03 \n",
      "Iter: 22 Ap: 1.00e+00 Pobj:  2.7940966e-03 Ad: 1.00e+00 Dobj:  3.2522418e-03 \n",
      "Iter: 23 Ap: 1.00e+00 Pobj:  2.9263658e-03 Ad: 1.00e+00 Dobj:  3.1181365e-03 \n",
      "Iter: 24 Ap: 1.00e+00 Pobj:  2.9638334e-03 Ad: 1.00e+00 Dobj:  3.0682582e-03 \n",
      "Iter: 25 Ap: 1.00e+00 Pobj:  2.9855279e-03 Ad: 1.00e+00 Dobj:  3.0343692e-03 \n",
      "Iter: 26 Ap: 1.00e+00 Pobj:  2.9953857e-03 Ad: 1.00e+00 Dobj:  3.0190185e-03 \n",
      "Iter: 27 Ap: 1.00e+00 Pobj:  3.0012216e-03 Ad: 1.00e+00 Dobj:  3.0106202e-03 \n",
      "Iter: 28 Ap: 1.00e+00 Pobj:  3.0037731e-03 Ad: 1.00e+00 Dobj:  3.0075814e-03 \n",
      "Iter: 29 Ap: 1.00e+00 Pobj:  3.0050871e-03 Ad: 1.00e+00 Dobj:  3.0062393e-03 \n",
      "Iter: 30 Ap: 1.00e+00 Pobj:  3.0058832e-03 Ad: 1.00e+00 Dobj:  3.0062707e-03 \n",
      "Iter: 31 Ap: 9.86e-01 Pobj:  3.0062383e-03 Ad: 8.40e-01 Dobj:  3.0064493e-03 \n",
      "Iter: 32 Ap: 1.00e+00 Pobj:  3.0063918e-03 Ad: 9.63e-01 Dobj:  3.0064713e-03 \n",
      "Iter: 33 Ap: 1.00e+00 Pobj:  3.0064386e-03 Ad: 7.04e-01 Dobj:  3.0064710e-03 \n",
      "Iter: 34 Ap: 1.00e+00 Pobj:  3.0064526e-03 Ad: 8.15e-01 Dobj:  3.0064633e-03 \n",
      "Iter: 35 Ap: 8.32e-01 Pobj:  3.0064573e-03 Ad: 9.29e-01 Dobj:  3.0064584e-03 \n",
      "Success: SDP solved\n",
      "Primal objective value: 3.0064573e-03 \n",
      "Dual objective value: 3.0064584e-03 \n",
      "Relative primal infeasibility: 1.89e-10 \n",
      "Relative dual infeasibility: 1.97e-10 \n",
      "Real Relative Gap: 1.09e-09 \n",
      "XZ Relative Gap: 3.27e-09 \n",
      "DIMACS error measures: 1.89e-10 0.00e+00 2.02e-09 0.00e+00 1.09e-09 3.27e-09\n",
      "The initial run didn't provide an accurate construction\n",
      "Flattening X matrices\n",
      "This took 9760.546083927155s\n",
      "Correcting flat X matrices\n",
      "Dimensions:  (110, 22239)\n",
      "This took 93989.84867429733s\n",
      "Unflattening X matrices\n",
      "Linear coefficient is negative: -573293/524288\n",
      "This took 2.953801155090332s\n",
      "Calculating resulting bound\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "  0%|                                                    | 0/46 [39:26<?, ?it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Rounded X matrix ((5, Ftype on 2 points with edges=(), 8), 0) is not semidefinite: -0.009690610479771183\n",
      "Rounding X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 51%|█████████████████████▉                     | 47/92 [00:02<00:01, 31.87it/s]/home/levente/sage/src/sage/functions/other.py:206: ComplexWarning: Casting complex values to real discards the imaginary part\n",
      "  return Integer(m(x))\n",
      "100%|███████████████████████████████████████████| 92/92 [00:02<00:00, 36.29it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Calculating resulting bound\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|███████████████████████████████████████████| 46/46 [00:27<00:00,  1.66it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The rounded result is 3149/1048576\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Without the type, the lower bound is 3149/1048576~0.00300312042236328\n"
     ]
    }
   ],
   "source": [
    "s = 8\n",
    "target_size = 8\n",
    "\n",
    "G = GraphTheory\n",
    "G.reset()\n",
    "E3 = G(3)\n",
    "C5U1 = G(6, edges=[[0, 1], [1, 2], [2, 3], [3, 4], [4, 0], [0, 5], [1, 5], [2, 5], [3, 5], [4, 5]])\n",
    "G.exclude([E3, C5U1])\n",
    "\n",
    "target = G(s, edges=list(itertools.combinations(range(s), 2)))\n",
    "\n",
    "ub = G.optimize(\n",
    "    target, target_size, file=\"certificates/er83_stability_cert\",\n",
    "    exact=True, maximize=False, denom=2**20, construction=None\n",
    ")\n",
    "print(f\"Without the type, the lower bound is {ub}~{ub.n()}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4f9584af-53df-42e4-85da-85c3545f5323",
   "metadata": {},
   "source": [
    "Examining the slack values for the remaining problems\n",
    "---------------"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "ea860b1e-4e13-4ced-a1c3-28a47b7ca51f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "checking file certificates/BB_e3c5_s4_cert.pickle\n",
      "Slack value is 0.0430402852003837 for the graph Flag on 6 points, ftype from () with edges=(02 03 04 05 12 13 14 15 23 24 25 34 35 45)\n",
      "\n",
      "\n",
      "checking file certificates/BB_e3c5_s5_cert.pickle\n",
      "Slack value is 0.0671784264397372 for the graph Flag on 7 points, ftype from () with edges=(02 03 04 05 06 12 13 14 15 16 23 24 25 26 34 35 36 45 46 56)\n",
      "\n",
      "\n",
      "checking file certificates/BB_e3c5_s6_cert.pickle\n",
      "Slack value is 0.000640028254107697 for the graph Flag on 8 points, ftype from () with edges=(02 03 04 05 06 07 12 13 14 15 16 17 23 24 25 26 27 34 35 36 37 45 46 47 56 57 67)\n",
      "\n",
      "\n",
      "checking file certificates/BB_e4c5k1_s4_cert.pickle\n",
      "Slack value is 0.00296534541600570 for the graph Flag on 7 points, ftype from () with edges=(02 03 04 05 06 12 13 14 15 16 23 24 25 26 34 35 36 45 46 56)\n"
     ]
    }
   ],
   "source": [
    "from fractions import Fraction\n",
    "from sage.algebras.combinatorial_theory import _unflatten_matrix\n",
    "import pickle\n",
    "import itertools\n",
    "\n",
    "def to_sage(dim, data):\n",
    "    if dim==0:\n",
    "        if isinstance(data, Fraction):\n",
    "            return QQ(data)\n",
    "        if isinstance(data, float):\n",
    "            return RR(data)\n",
    "        return data\n",
    "    return [to_sage(dim-1, xx) for xx in data]\n",
    "\n",
    "G = GraphTheory\n",
    "G.printlevel(0)\n",
    "G.reset()\n",
    "E3 = G(3)\n",
    "C5 = G(5, edges=[[0, 1], [1, 2], [2, 3], [3, 4], [4, 0]])\n",
    "G.exclude([E3, C5])\n",
    "\n",
    "for s in [4, 5, 6]:\n",
    "    cert_file = f\"certificates/BB_e3c5_s{s}_cert.pickle\"\n",
    "    print(\"\\n\\nchecking file \" + cert_file)\n",
    "    with open(cert_file, \"rb\") as f:\n",
    "        certificate = pickle.load(f)\n",
    "    target_size = certificate[\"target size\"]\n",
    "    test_graph = G(target_size, edges=[ee for ee in itertools.combinations(range(target_size), 2) if ee!=(0, 1)])\n",
    "    svals = to_sage(1, certificate[\"slack vector\"])\n",
    "    test_index = G.generate(target_size).index(test_graph)\n",
    "    print(f\"Slack value is {svals[test_index].n()} for the graph {test_graph}\")\n",
    "\n",
    "G.reset()\n",
    "E4 = G(4)\n",
    "C5pK1 = G(6, edges=[[0, 1], [1, 2], [2, 3], [3, 4], [4, 0]])\n",
    "G.exclude([E4, C5pK1])\n",
    "\n",
    "cert_file = \"certificates/BB_e4c5k1_s4_cert.pickle\"\n",
    "print(\"\\n\\nchecking file \" + cert_file)\n",
    "with open(cert_file, \"rb\") as f:\n",
    "    certificate = pickle.load(f)\n",
    "target_size = certificate[\"target size\"]\n",
    "test_graph = G(target_size, edges=[ee for ee in itertools.combinations(range(target_size), 2) if ee!=(0, 1)])\n",
    "svals = to_sage(1, certificate[\"slack vector\"])\n",
    "test_index = G.generate(target_size).index(test_graph)\n",
    "print(f\"Slack value is {svals[test_index].n()} for the graph {test_graph}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8a576476-a4b0-4efa-babd-35e46b276f97",
   "metadata": {},
   "source": [
    "Verifying the certificates\n",
    "========================"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "9bab8c21-45c3-4c41-b4c4-8969ca87d901",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "9it [00:00, 565.99it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "9it [00:33,  3.70s/it]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "9it [00:00, 145.44it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 1/8\n",
      "\n",
      "\n",
      "\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "17it [00:02,  8.37it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "17it [01:08,  4.00s/it]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "17it [00:00, 19.40it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 1/16\n",
      "\n",
      "\n",
      "\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "44it [3:00:18, 245.87s/it] \n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "44it [09:59, 13.62s/it]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "44it [00:36,  1.20it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 1/32\n",
      "\n",
      "\n",
      "\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "47it [16:21:43, 1253.26s/it] \n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "47it [13:23, 17.11s/it]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "47it [01:07,  1.43s/it]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 491411/268435456\n",
      "\n",
      "\n",
      "\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "34it [20:13, 35.70s/it]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "34it [03:18,  5.83s/it]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "34it [00:35,  1.04s/it]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 1/27\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "1/27"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "G = GraphTheory\n",
    "G.reset()\n",
    "E3 = G(3)\n",
    "C5 = G(5, edges=[[0, 1], [1, 2], [2, 3], [3, 4], [4, 0]])\n",
    "G.exclude([E3, C5])\n",
    "G.printlevel(1)\n",
    "print(\"\\n\\n\")\n",
    "G.verify(\"certificates/BB_e3c5_s4_cert\")\n",
    "print(\"\\n\\n\")\n",
    "G.verify(\"certificates/BB_e3c5_s5_cert\")\n",
    "print(\"\\n\\n\")\n",
    "G.verify(\"certificates/BB_e3c5_s6_cert\")\n",
    "\n",
    "G.reset()\n",
    "G.exclude(E3)\n",
    "print(\"\\n\\n\")\n",
    "G.verify(\"certificates/er83_cert\")\n",
    "\n",
    "G.reset()\n",
    "E4 = G(4)\n",
    "C5pK1 = G(6, edges=[[0, 1], [1, 2], [2, 3], [3, 4], [4, 0]])\n",
    "G.exclude([E4, C5pK1])\n",
    "print(\"\\n\\n\")\n",
    "G.verify(\"certificates/BB_e4c5k1_s4_cert\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5b2b0351-dfc1-46ee-9127-ffdcac25f57d",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.5.beta7",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

